Supervise Relations, Not Answers: Relational State Identification for Spatial World Models

Spatial answers do not uniquely determine the world they describe: two visual histories can agree on when a sink and a plant appeared together but not on which way the observer turned. Trained on one answer at a time, a model can therefore merge histories that other questions must tell apart, which we call query-induced state aliasing. We instead cast spatial representation learning as relational state identification: a representation should keep every distinction that a family of grounded operations needs. WorldIDE, an 8B vision-language model fine-tuned on four complementary relation families (categorical, metric, trajectory, and observer motion) with source-verifiable targets, improves mean accuracy on OST-Bench, UCS-Bench, and SIS-Bench by 13.25 points over its matched base model. Controlled history pairs show that WorldIDE better separates histories that differ in timing, and geometric probes find that models with similar accuracy can recover spatial quantities with different consistency. In short, relations teach what single answers leave out, and probes reveal what accuracy alone hides.

==> anc/supplementary/final_evidence/geometry_examples.csv <==
model,relation_uid,state_uid,entity_label,source,predicted_distance,predicted_displacement_norm,source_distance,internal_residual,source_error,selection
official_base,taskblind-relation-v3::41048229::2::ukgPb7FFEnWET56A,taskblind-v3::41048229::2,table,arkit:41048229,1.1384434700012207,1.1130629478033292,2.3887661192351124,0.025380492210388184,1.2503226492338917,first stable relation IDs among internally close but source-incorrect records
official_base,taskblind-relation-v3::41048229::2::yMT9DyxPGUWchhDv,taskblind-v3::41048229::2,chair,arkit:41048229,1.1948180198669434,0.9740365848462221,2.0649747971512484,0.22078144550323486,0.8701567772843051,first stable relation IDs among internally close but source-incorrect records
official_base,taskblind-relation-v3::41098086::2::NXdvoNVH20UURvsQ,taskblind-v3::41098086::2,washer,arkit:41098086,1.483688473701477,1.439017065227562,3.263868168781105,0.04467141628265381,1.780179695079628,first stable relation IDs among internally close but source-incorrect records
joint,taskblind-relation-v3::40958733::2::xFRJQN1haFZpsoUu,taskblind-v3::40958733::2,cabinet,arkit:40958733,1.3213274478912354,1.1398013745202697,2.4296588874363074,0.1815260648727417,1.108331439545072,first stable relation IDs among internally close but source-incorrect records
joint,taskblind-relation-v3::41098086::2::NXdvoNVH20UURvsQ,taskblind-v3::41098086::2,washer,arkit:41098086,1.2570682764053345,1.185695884212184,3.263868168781105,0.071372389793396,2.0067998923757706,first stable relation IDs among internally close but source-incorrect records
joint,taskblind-relation-v3::41098086::3::NXdvoNVH20UURvsQ,taskblind-v3::41098086::3,washer,arkit:41098086,0.9691537618637085,1.117787809776302,1.9546638507594614,0.14863407611846924,0.9855100888957529,first stable relation IDs among internally close but source-incorrect records
worldide,taskblind-relation-v3::41048229::2::ukgPb7FFEnWET56A,taskblind-v3::41048229::2,table,arkit:41048229,1.1623059511184692,1.1779407375526352,2.3887661192351124,0.015634775161743164,1.2264601681166432,first stable relation IDs among internally close but source-incorrect records
worldide,taskblind-relation-v3::41048229::3::qjvAGcBLEHovIB57,taskblind-v3::41048229::3,dishwasher,arkit:41048229,1.7020998001098633,1.4627604246460248,1.251449276163939,0.23933935165405273,0.4506505239459242,first stable relation IDs among internally close but source-incorrect records
worldide,taskblind-relation-v3::41048229::3::ukgPb7FFEnWET56A,taskblind-v3::41048229::3,table,arkit:41048229,1.335249423980713,1.0950583362172226,1.6732457511480132,0.24019110202789307,0.3379963271673003,first stable relation IDs among internally close but source-incorrect records


==> anc/supplementary/final_evidence/joint_state_diagnostics.csv <==
diagnostic,sample_unit,n,captures,clusters,cluster_unit,units,analysis_status,resamples,seed,row_type,model_a,model_b,estimate_or_difference,ci95_low,ci95_high,operation_a,operation_b,marginal_a_percent,marginal_b_percent
all_content_query_accuracy,query,14435,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,52.635954277797026,51.120279777003255,54.151646395646615,,,,
all_content_query_accuracy,query,14435,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,53.14859715968133,51.72358733691889,54.58193285290037,,,,
all_content_query_accuracy,query,14435,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,53.70280568063735,52.32609413099829,55.1854188435921,,,,
all_content_query_accuracy,query,14435,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.5126428818843038,-0.42704930828247567,1.4769872126549854,,,,
all_content_query_accuracy,query,14435,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.0668514028403209,-0.12566768334550169,2.200571398833008,,,,
all_content_query_accuracy,query,14435,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.554208520956017,-0.5373845012812207,1.5954999819343914,,,,
all_content_query_accuracy,query,14435,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,52.635954277797026,51.338628209188876,53.96727736757493,,,,
all_content_query_accuracy,query,14435,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,53.14859715968133,51.83541580566653,54.46081184565314,,,,
all_content_query_accuracy,query,14435,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,53.70280568063735,52.403350326563185,55.08814111812984,,,,
all_content_query_accuracy,query,14435,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.5126428818843038,-0.40999210437529193,1.4396634721282973,,,,
all_content_query_accuracy,query,14435,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.0668514028403209,0.02953622304627166,2.0911409488886616,,,,
all_content_query_accuracy,query,14435,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.554208520956017,-0.435647983905679,1.5415852181320786,,,,
full_endpoint_joint,endpoint,514,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.19455252918287938,0.0,0.6048387096774194,,,,
full_endpoint_joint,endpoint,514,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
full_endpoint_joint,endpoint,514,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.38910505836575876,0.0,0.9920634920634921,,,,
full_endpoint_joint,endpoint,514,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.19455252918287938,-0.6048387096774194,0.0,,,,
full_endpoint_joint,endpoint,514,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.19455252918287938,-0.4,0.9380863039399625,,,,
full_endpoint_joint,endpoint,514,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.38910505836575876,0.0,0.9920634920634921,,,,
full_endpoint_joint,endpoint,514,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.19455252918287938,0.0,0.5870841487279843,,,,
full_endpoint_joint,endpoint,514,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
full_endpoint_joint,endpoint,514,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.38910505836575876,0.0,0.9746588693957114,,,,
full_endpoint_joint,endpoint,514,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.19455252918287938,-0.5870841487279843,0.0,,,,
full_endpoint_joint,endpoint,514,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.19455252918287938,-0.390625,0.9633911368015414,,,,
full_endpoint_joint,endpoint,514,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.38910505836575876,0.0,0.9746588693957114,,,,
full_entity_joint,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,1.799307958477509,1.1651816312542838,2.5102360513558284,,,,
full_entity_joint,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,2.3529411764705883,1.5209056643254597,3.305151236039355,,,,
full_entity_joint,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,2.3529411764705883,1.464400712551995,3.3579646261640086,,,,
full_entity_joint,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.5536332179930794,-0.3963340170338603,1.5832868252504542,,,,
full_entity_joint,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.5536332179930794,-0.34364852025695214,1.4825298005536334,,,,
full_entity_joint,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,-1.0903506424835476,1.0638297872340425,,,,
full_entity_joint,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,1.799307958477509,1.1588275391956373,2.51873331805768,,,,
full_entity_joint,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,2.3529411764705883,1.5384346610761706,3.262391641077202,,,,
full_entity_joint,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,2.3529411764705883,1.49862484564594,3.347287785049291,,,,
full_entity_joint,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.5536332179930794,-0.35663974479203264,1.5536818598259274,,,,
full_entity_joint,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.5536332179930794,-0.34435855010223787,1.4644421106585916,,,,
full_entity_joint,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,-1.0830520544229045,1.051156271899089,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,1.4084507042253522,0.0,4.411764705882353,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,2.8169014084507045,0.0,7.042253521126761,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-1.4084507042253522,-4.411764705882353,0.0,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.4084507042253522,-3.0303030303030307,6.349206349206349,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,2.8169014084507045,0.0,7.042253521126761,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,1.4084507042253522,0.0,4.477611940298507,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,2.8169014084507045,0.0,7.042253521126761,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-1.4084507042253522,-4.477611940298507,0.0,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.4084507042253522,-2.985074626865672,6.4935064935064934,,,,
endpoint_joint_query_count_7,endpoint,71,31,31,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,2.8169014084507045,0.0,7.042253521126761,,,,
endpoint_joint_query_count_17,endpoint,165,63,60,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,60,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,60,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,60,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,60,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,60,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,63,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,63,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,63,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,63,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,63,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_17,endpoint,165,63,63,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,51,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,51,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,51,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,51,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,51,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,51,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,54,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,54,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,54,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,54,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,54,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_30,endpoint,131,54,54,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,34,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,34,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,34,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,34,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,34,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,34,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,37,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,37,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,37,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,37,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,37,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_46,endpoint,90,37,37,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,18,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,18,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,18,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,18,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,18,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,18,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,19,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,19,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,19,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,19,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,19,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_53,endpoint,51,19,19,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.0,0.0,0.0,,,,
endpoint_joint_query_count_60,endpoint,6,4,4,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.0,0.0,0.0,,,,
distance+bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,4.705882352941177,3.6535626123181344,5.813254212006243,distance,bearing,23.94463667820069,17.231833910034602
distance+bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,5.051903114186851,3.7990985189954927,6.409441118815007,distance,bearing,24.08304498269896,17.785467128027683
distance+bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,4.844290657439446,3.7271108050834134,6.026525784112684,distance,bearing,25.19031141868512,18.269896193771626
distance+bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.3460207612456747,-1.0840844821491697,1.811627045433048,,,,
distance+bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.13840830449826935,-1.1642949547218624,1.4433294298420776,,,,
distance+bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.20761245674740536,-1.744622222785343,1.235591582789734,,,,
distance+bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,4.705882352941177,3.6431160382368564,5.8355764101071825,distance,bearing,23.94463667820069,17.231833910034602
distance+bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,5.051903114186851,3.806685067252178,6.354748603351955,distance,bearing,24.08304498269896,17.785467128027683
distance+bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,4.844290657439446,3.7192909960852543,6.036797296455843,distance,bearing,25.19031141868512,18.269896193771626
distance+bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.3460207612456747,-1.1034482758620694,1.8427362297890844,,,,
distance+bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.13840830449826935,-1.1724745609227176,1.4407728200090673,,,,
distance+bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.20761245674740536,-1.832290458978381,1.3245611195382734,,,,
distance+signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,12.179930795847751,10.292021895819085,14.254703328509407,distance,signed_sector,23.94463667820069,43.46020761245675
distance+signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,12.664359861591695,10.714229453596182,14.757782477270595,distance,signed_sector,24.08304498269896,46.71280276816609
distance+signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,13.148788927335639,11.034919551541003,15.498992004922872,distance,signed_sector,25.19031141868512,49.06574394463668
distance+signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.48442906574394407,-1.4964308751903055,2.571041948579161,,,,
distance+signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.9688581314878881,-1.3207378465375141,3.2982301575491846,,,,
distance+signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.48442906574394407,-1.451194893884634,2.355338437101559,,,,
distance+signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,12.179930795847751,10.239781839053515,14.206514206514207,distance,signed_sector,23.94463667820069,43.46020761245675
distance+signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,12.664359861591695,10.731009479034093,14.691614691614692,distance,signed_sector,24.08304498269896,46.71280276816609
distance+signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,13.148788927335639,11.062906724511931,15.390277119308546,distance,signed_sector,25.19031141868512,49.06574394463668
distance+signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.48442906574394407,-1.5657443099215171,2.5931282382044403,,,,
distance+signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.9688581314878881,-1.3690727362956394,3.3506212425587014,,,,
distance+signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.48442906574394407,-1.520465975071166,2.3858249919276724,,,,
first_seen_turn+last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,54.186851211072664,50.65019394753505,57.70578598995822,first_seen_turn,last_seen_turn,81.24567474048443,63.18339100346021
first_seen_turn+last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,53.42560553633218,49.858331683188325,56.9334363767074,first_seen_turn,last_seen_turn,78.20069204152249,65.25951557093425
first_seen_turn+last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,53.49480968858131,49.93784252831567,57.132773252265366,first_seen_turn,last_seen_turn,77.85467128027682,65.9515570934256
first_seen_turn+last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.7612456747404863,-3.392466794242839,1.7944224815497847,,,,
first_seen_turn+last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.6920415224913512,-3.614499723511566,2.1456591985544815,,,,
first_seen_turn+last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.06920415224913512,-3.164150179818594,3.2071997480772545,,,,
first_seen_turn+last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,54.186851211072664,50.85586583806991,57.52107930805266,first_seen_turn,last_seen_turn,81.24567474048443,63.18339100346021
first_seen_turn+last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,53.42560553633218,50.10495390005128,56.74968590430743,first_seen_turn,last_seen_turn,78.20069204152249,65.25951557093425
first_seen_turn+last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,53.49480968858131,50.0,56.95876114895709,first_seen_turn,last_seen_turn,77.85467128027682,65.9515570934256
first_seen_turn+last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.7612456747404863,-3.376665360501565,1.8271483905715693,,,,
first_seen_turn+last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.6920415224913512,-3.5447592334063356,2.246499163272393,,,,
first_seen_turn+last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.06920415224913512,-3.040780124512595,3.0571171729524425,,,,
distance+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,18.546712802768166,16.26616721614068,21.11769281694803,distance,first_seen_turn,23.94463667820069,81.24567474048443
distance+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,18.33910034602076,15.836775806154675,21.145382238035005,distance,first_seen_turn,24.08304498269896,78.20069204152249
distance+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,19.930795847750865,17.17413373094208,22.925914717234647,distance,first_seen_turn,25.19031141868512,77.85467128027682
distance+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.20761245674740536,-2.4372132335184733,2.1320531846563995,,,,
distance+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.3840830449826989,-1.1339877943704035,3.8590129993009983,,,,
distance+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,1.5916955017301042,-1.0944037265220106,4.127829560585884,,,,
distance+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,18.546712802768166,16.21998664763209,21.05263157894737,distance,first_seen_turn,23.94463667820069,81.24567474048443
distance+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,18.33910034602076,15.701776158583785,21.06685134364975,distance,first_seen_turn,24.08304498269896,78.20069204152249
distance+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,19.930795847750865,17.160921891540024,22.9222972008745,distance,first_seen_turn,25.19031141868512,77.85467128027682
distance+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.20761245674740536,-2.493156145638848,2.1307955556454226,,,,
distance+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.3840830449826989,-1.1259676284306792,3.8961453881581662,,,,
distance+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,1.5916955017301042,-1.0571010892869377,4.205623327711485,,,,
bearing+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,14.186851211072666,12.138620414300153,16.212538477577866,bearing,first_seen_turn,17.231833910034602,81.24567474048443
bearing+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,13.42560553633218,11.359282115832077,15.68789177306872,bearing,first_seen_turn,17.785467128027683,78.20069204152249
bearing+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,14.394463667820071,12.072415019713295,16.80182041398914,bearing,first_seen_turn,18.269896193771626,77.85467128027682
bearing+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.7612456747404863,-3.0612545371505493,1.6216714869851387,,,,
bearing+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.20761245674740536,-2.207422531828008,2.597452241947654,,,,
bearing+first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.9688581314878917,-1.4336917562724008,3.243269032391168,,,,
bearing+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,14.186851211072666,12.230703276156003,16.245776711531008,bearing,first_seen_turn,17.231833910034602,81.24567474048443
bearing+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,13.42560553633218,11.396006593241927,15.594422335530407,bearing,first_seen_turn,17.785467128027683,78.20069204152249
bearing+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,14.394463667820071,12.196775404442747,16.678416664536186,bearing,first_seen_turn,18.269896193771626,77.85467128027682
bearing+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.7612456747404863,-2.9799311506628574,1.422678608131508,,,,
bearing+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.20761245674740536,-2.0761303615256432,2.5350908378791166,,,,
bearing+first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.9688581314878917,-1.2831028305742211,3.2542372881355917,,,,
distance_consistency_residual,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.6213032137151407,0.5745200575053397,0.6678824118556694,,,,
distance_consistency_residual,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.6053495067213646,0.562884322440276,0.6479898059683582,,,,
distance_consistency_residual,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.5456625091575834,0.5073560694305419,0.5843699164715374,,,,
distance_consistency_residual,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.015953706993776184,-0.05601107740836001,0.024485764637893755,,,,
distance_consistency_residual,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.07564070455755734,-0.11775409231686301,-0.035882617213203585,,,,
distance_consistency_residual,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.05968699756378115,-0.08765071592468349,-0.031385864192376794,,,,
distance_consistency_residual,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.6213032137151407,0.5791861753786063,0.6649692528906862,,,,
distance_consistency_residual,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.6053495067213646,0.5661156130839179,0.6484120494969212,,,,
distance_consistency_residual,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.5456625091575834,0.5091337583034867,0.5850479835755451,,,,
distance_consistency_residual,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.015953706993776184,-0.053545633818783106,0.020991937700047165,,,,
distance_consistency_residual,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.07564070455755734,-0.11399460906741615,-0.03731199358549852,,,,
distance_consistency_residual,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.05968699756378115,-0.08870183136810635,-0.030910673034542844,,,,
bearing_consistency_residual,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,15.064819087784183,13.752203775256923,16.485050135184395,,,,
bearing_consistency_residual,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,estimate,joint,,16.457851724063648,15.21881190705375,17.775020906207583,,,,
bearing_consistency_residual,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,14.972294775094953,13.791015949959066,16.13850187713565,,,,
bearing_consistency_residual,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,1.3930326362794645,-0.3039620095755165,3.109322106052731,,,,
bearing_consistency_residual,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.09252431268923011,-1.7660818247193661,1.5164108940788223,,,,
bearing_consistency_residual,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-1.4855569489686946,-3.067002425444199,-0.0020214055553522026,,,,
bearing_consistency_residual,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,15.064819087784183,13.821030081284775,16.455103156166714,,,,
bearing_consistency_residual,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,estimate,joint,,16.457851724063648,15.234665435564652,17.770772879019248,,,,
bearing_consistency_residual,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,14.972294775094953,13.835438176853552,16.151924437587127,,,,
bearing_consistency_residual,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,1.3930326362794645,-0.24851198800894012,3.0370176365559027,,,,
bearing_consistency_residual,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.09252431268923011,-1.797426149985522,1.52395572827401,,,,
bearing_consistency_residual,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-1.4855569489686946,-3.0018168366884046,-0.0073082063996695165,,,,
source_distance_absolute_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.7896056117350083,0.7200528162980913,0.8594295952576195,,,,
source_distance_absolute_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.8001810986172367,0.7323477701221938,0.8687635095553933,,,,
source_distance_absolute_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.785180816306906,0.7099736862615167,0.8592316911730618,,,,
source_distance_absolute_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.010575486882228424,-0.0232610087912921,0.042652316547388325,,,,
source_distance_absolute_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.004424795428102368,-0.03890792513073656,0.031329028978322036,,,,
source_distance_absolute_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.015000282310330793,-0.042706445064016774,0.013235127379225135,,,,
source_distance_absolute_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,0.7896056117350083,0.7220820757520459,0.8602177937702299,,,,
source_distance_absolute_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,joint,,0.8001810986172367,0.7358520837859063,0.8684406809157472,,,,
source_distance_absolute_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,0.785180816306906,0.7152039610948412,0.8592618382784323,,,,
source_distance_absolute_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.010575486882228424,-0.020020368987056857,0.04065221154396997,,,,
source_distance_absolute_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.004424795428102368,-0.03642057909494464,0.02862990467069045,,,,
source_distance_absolute_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.015000282310330793,-0.04251458559361305,0.012661059465175484,,,,
source_bearing_circular_error,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,63.3124605915053,58.725147972272296,68.09270166209635,,,,
source_bearing_circular_error,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,estimate,joint,,60.790465746628655,56.11480531817789,65.75031820117309,,,,
source_bearing_circular_error,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,58.99043417426397,54.51506273468057,63.5392585569323,,,,
source_bearing_circular_error,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-2.5219948448766445,-4.819562566887428,-0.2734009494777964,,,,
source_bearing_circular_error,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-4.322026417241332,-6.633639680124804,-1.9758834937544836,,,,
source_bearing_circular_error,entity;degrees,1445,130,119,visit,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-1.8000315723646878,-4.086770861820949,0.5104939850108594,,,,
source_bearing_circular_error,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,63.3124605915053,59.303006956693295,67.46532762360951,,,,
source_bearing_circular_error,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,estimate,joint,,60.790465746628655,56.75874010016775,65.06255441248956,,,,
source_bearing_circular_error,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,58.99043417426397,55.00087149603932,63.247710916156045,,,,
source_bearing_circular_error,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-2.5219948448766445,-4.708901872509181,-0.34960775698502694,,,,
source_bearing_circular_error,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-4.322026417241332,-6.70090816859752,-2.0225473903302,,,,
source_bearing_circular_error,entity;degrees,1445,130,130,capture,degrees,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-1.8000315723646878,-4.056044826201878,0.45537671434007476,,,,
source_displacement_l2_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,1.7579115726559829,1.6215751062805421,1.8957526375102662,,,,
source_displacement_l2_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,joint,,1.7261108215390437,1.583175600006182,1.8669169358554023,,,,
source_displacement_l2_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,1.717191881550734,1.5826126964954048,1.8522124196630967,,,,
source_displacement_l2_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.03180075111693914,-0.08096816028474237,0.015943151394558142,,,,
source_displacement_l2_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.040719691105248756,-0.08823621703389599,0.0055713993396290405,,,,
source_displacement_l2_error,entity;meters,1445,130,119,visit,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.008918939988309615,-0.0519890736855672,0.034139887930442606,,,,
source_displacement_l2_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,1.7579115726559829,1.6281259285800367,1.8915786251311224,,,,
source_displacement_l2_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,joint,,1.7261108215390437,1.59484434071051,1.86100948443004,,,,
source_displacement_l2_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,1.717191881550734,1.5898839781661807,1.8491637344118566,,,,
source_displacement_l2_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.03180075111693914,-0.07818619899523542,0.013661586118245384,,,,
source_displacement_l2_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-0.040719691105248756,-0.09029436298267396,0.007840809150924074,,,,
source_displacement_l2_error,entity;meters,1445,130,130,capture,meters,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.008918939988309615,-0.050772470108829314,0.03290226010496805,,,,
internally_close_but_distance_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,18.269896193771626,16.021715308122985,20.664798954320517,,,,
internally_close_but_distance_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,15.570934256055363,13.206102637888744,18.070713112090132,,,,
internally_close_but_distance_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,20.622837370242213,18.390634186242682,22.92382214930686,,,,
internally_close_but_distance_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-2.6989619377162626,-5.816500008354209,0.37042556714687774,,,,
internally_close_but_distance_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,2.352941176470587,-0.33359697386519804,5.018229280759401,,,,
internally_close_but_distance_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,5.05190311418685,2.1106028780424877,8.017265263575947,,,,
internally_close_but_distance_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,18.269896193771626,15.997110042806977,20.609119266073517,,,,
internally_close_but_distance_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,15.570934256055363,13.233282729333565,17.952132322222553,,,,
internally_close_but_distance_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,20.622837370242213,18.310738182704203,22.883832273353462,,,,
internally_close_but_distance_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-2.6989619377162626,-5.6905068183228655,0.39842625505960133,,,,
internally_close_but_distance_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,2.352941176470587,-0.41874603585227593,5.093932069735049,,,,
internally_close_but_distance_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,5.05190311418685,2.1625075271864276,8.00273716808178,,,,
angularly_close_but_bearing_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,58.062283737024224,55.29170061966399,60.933177099933424,,,,
angularly_close_but_bearing_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,50.24221453287198,47.4456601250619,53.005827763033345,,,,
angularly_close_but_bearing_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,54.39446366782007,51.30735751575036,57.59313372028246,,,,
angularly_close_but_bearing_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-7.820069204152247,-11.699947432337266,-4.0204678362573105,,,,
angularly_close_but_bearing_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-3.6678200692041543,-7.404954206924318,0.19686010032770054,,,,
angularly_close_but_bearing_wrong,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,4.152249134948093,0.45213069075853113,7.823280557774707,,,,
angularly_close_but_bearing_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,58.062283737024224,55.191628110660496,60.80614031251753,,,,
angularly_close_but_bearing_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,50.24221453287198,47.331935165502586,53.14743157385696,,,,
angularly_close_but_bearing_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,54.39446366782007,51.347477162738755,57.39604635310157,,,,
angularly_close_but_bearing_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-7.820069204152247,-11.618061643131073,-3.988980911351547,,,,
angularly_close_but_bearing_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-3.6678200692041543,-7.453884918596023,0.14823807115157922,,,,
angularly_close_but_bearing_wrong,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,4.152249134948093,0.3626262761237891,7.834791117501401,,,,
operator_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,23.94463667820069,21.33586251621271,26.751278708277425,,,,
operator_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,24.08304498269896,21.545814929171502,26.814442013243756,,,,
operator_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,25.19031141868512,21.946308724832214,28.509879467707098,,,,
operator_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.13840830449827024,-2.3729118400195106,2.6611000704118775,,,,
operator_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.2456747404844286,-1.6475841493749779,4.101188426835261,,,,
operator_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,1.1072664359861584,-1.5594014830508467,3.733987475493461,,,,
operator_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,23.94463667820069,21.331479251939204,26.766356170475788,,,,
operator_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,24.08304498269896,21.48486287143402,26.782037166985262,,,,
operator_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,25.19031141868512,22.168499888658097,28.36985278429699,,,,
operator_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.13840830449827024,-2.4072148290548734,2.691518353493894,,,,
operator_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.2456747404844286,-1.6642572123056298,4.069005287044402,,,,
operator_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,1.1072664359861584,-1.6823687752355312,3.746402602297624,,,,
operator_bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,17.231833910034602,15.100076543130559,19.331992634231437,,,,
operator_bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,17.785467128027683,15.44605872038602,20.23547107984194,,,,
operator_bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,18.269896193771626,15.946821406123732,20.689655172413794,,,,
operator_bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.553633217993081,-1.8235133786325755,3.0081256470836673,,,,
operator_bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.0380622837370233,-1.4056410690876011,3.3912129537129503,,,,
operator_bearing,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.4844290657439423,-1.9863127097886242,2.933858401765153,,,,
operator_bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,17.231833910034602,15.164220824598184,19.348131131518514,,,,
operator_bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,17.785467128027683,15.569698915712125,20.0282112401766,,,,
operator_bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,18.269896193771626,16.0337166632689,20.57394079691358,,,,
operator_bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.553633217993081,-1.7570138571912814,2.7978389212351638,,,,
operator_bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,1.0380622837370233,-1.3086303136843043,3.4182741149330864,,,,
operator_bearing,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.4844290657439423,-1.9035162038891646,2.919237877231767,,,,
operator_signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,43.46020761245675,39.40512869726847,47.52254273296987,,,,
operator_signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,46.71280276816609,42.75953928773318,50.67904383975812,,,,
operator_signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,49.06574394463668,45.06662337662338,53.06861668332997,,,,
operator_signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,3.2525951557093435,0.33387498681573624,6.267248104536919,,,,
operator_signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,5.6055363321799305,2.9516659075437244,8.399754770666153,,,,
operator_signed_sector,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,2.352941176470587,0.0,4.656092064783824,,,,
operator_signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,43.46020761245675,39.91481000338892,47.0068463282749,,,,
operator_signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,46.71280276816609,43.00129447934333,50.288663301763734,,,,
operator_signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,49.06574394463668,45.31453940763052,52.80508918131639,,,,
operator_signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,3.2525951557093435,0.4860439686924525,5.983023629272767,,,,
operator_signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,5.6055363321799305,3.0280731795241485,8.29728112955961,,,,
operator_signed_sector,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,2.352941176470587,-0.07169103426935983,4.787252233897019,,,,
operator_within_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,86.22837370242215,84.16320885200554,88.23529411764706,,,,
operator_within_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,86.08996539792388,84.2897907851007,87.90389275336146,,,,
operator_within_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,86.50519031141869,84.60420109343528,88.43931660722338,,,,
operator_within_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.13840830449827024,-1.389930338741803,1.1380349427050778,,,,
operator_within_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.2768166089965405,-0.8010814686783508,1.4522821576763505,,,,
operator_within_distance,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.4152249134948107,-0.6765925300395651,1.5625531462585027,,,,
operator_within_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,86.22837370242215,84.13493439332241,88.22654305188023,,,,
operator_within_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,86.08996539792388,84.26242851708821,87.8243946888831,,,,
operator_within_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,86.50519031141869,84.54935622317596,88.42536894567638,,,,
operator_within_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-0.13840830449827024,-1.4455117726593882,1.116567405015519,,,,
operator_within_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.2768166089965405,-0.8978055664797064,1.4778490650987897,,,,
operator_within_distance,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.4152249134948107,-0.6743315987675796,1.5320467667744586,,,,
operator_currently_visible,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,82.14532871972318,79.95642304540864,84.27588375623509,,,,
operator_currently_visible,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,82.83737024221453,80.44958745369378,85.05203309879569,,,,
operator_currently_visible,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,82.56055363321799,80.23075125808771,84.76695181592801,,,,
operator_currently_visible,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.6920415224913512,-1.6501763656420618,2.9806360284169138,,,,
operator_currently_visible,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.4152249134948107,-1.3898782282936728,2.197860691473174,,,,
operator_currently_visible,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.2768166089965405,-2.5248673765337246,2.0039247790806933,,,,
operator_currently_visible,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,82.14532871972318,80.05778797406902,84.21428833647997,,,,
operator_currently_visible,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,82.83737024221453,80.56337544497757,85.03939660844281,,,,
operator_currently_visible,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,82.56055363321799,80.37188712541376,84.66569767441861,,,,
operator_currently_visible,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,0.6920415224913512,-1.6030674674121146,2.9390727825653236,,,,
operator_currently_visible,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,0.4152249134948107,-1.3889371812702793,2.1955440943053977,,,,
operator_currently_visible,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.2768166089965405,-2.4929291226492887,2.0351234476641045,,,,
operator_first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,81.24567474048443,77.30352303523036,84.99705081669691,,,,
operator_first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,78.20069204152249,74.22857507370222,82.13236821737004,,,,
operator_first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,77.85467128027682,73.7966992439609,81.79742734774582,,,,
operator_first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-3.0449826989619453,-5.296035916666128,-0.704709227883159,,,,
operator_first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-3.391003460207614,-6.606252911860625,-0.33266246761794604,,,,
operator_first_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.3460207612456685,-3.5788464821878305,2.8142308331659045,,,,
operator_first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,81.24567474048443,77.55535821526445,84.65493969812955,,,,
operator_first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,78.20069204152249,74.34298136002084,81.83089245089593,,,,
operator_first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,77.85467128027682,73.94315954927738,81.5681289996713,,,,
operator_first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,-3.0449826989619453,-5.3270473582934335,-0.7297293736330336,,,,
operator_first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,-3.391003460207614,-6.288528079501623,-0.54755144347709,,,,
operator_first_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,-0.3460207612456685,-3.330866025166543,2.6203966005665653,,,,
operator_last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,63.18339100346021,60.115120003882836,66.30803872453878,,,,
operator_last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,65.25951557093425,62.021088431053755,68.34699026349533,,,,
operator_last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,65.9515570934256,63.007475335738185,68.92865811373093,,,,
operator_last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,2.0761245674740465,-0.6673509342152864,4.714320388349522,,,,
operator_last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,2.7681660899653977,0.14262558896248942,5.439680678530719,,,,
operator_last_seen_turn,entity,1445,130,119,visit,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.6920415224913512,-1.8388087752139464,3.3715638906459566,,,,
operator_last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,official_base,,63.18339100346021,60.24757163477086,66.15694990072468,,,,
operator_last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,joint,,65.25951557093425,62.34394495093402,68.19425444596443,,,,
operator_last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,estimate,worldide,,65.9515570934256,63.01634997082814,68.83622181743974,,,,
operator_last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,joint,official_base,2.0761245674740465,-0.5814803481572243,4.64622330311825,,,,
operator_last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,official_base,2.7681660899653977,0.15081822202566572,5.355945787883984,,,,
operator_last_seen_turn,entity,1445,130,130,capture,percent / percentage points,exploratory post-hoc analysis,10000,20261012,paired_difference,worldide,joint,0.6920415224913512,-1.7882370735014177,3.1736008306604253,,,,


==> anc/supplementary/final_evidence/pairacc_audit.csv <==
pair_id,pair_family,matched_operation,distinguished_operation,left_relation_uid,right_relation_uid,left_state_uid,right_state_uid,left_physical_video,right_physical_video,entity_label,endpoint_turn,matched_key_json,left_target,right_target,left_query_uid,right_query_uid,identical_text_scaffold,left_visit_id,left_source_distance_m,right_visit_id,right_source_distance_m,analysis_status,official_base_left_present,official_base_left_response,official_base_left_parsed,official_base_left_valid,official_base_left_correct,official_base_left_future_turn,official_base_right_present,official_base_right_response,official_base_right_parsed,official_base_right_valid,official_base_right_correct,official_base_right_future_turn,official_base_pair_correct,joint_left_present,joint_left_response,joint_left_parsed,joint_left_valid,joint_left_correct,joint_left_future_turn,joint_right_present,joint_right_response,joint_right_parsed,joint_right_valid,joint_right_correct,joint_right_future_turn,joint_pair_correct,worldide_left_present,worldide_left_response,worldide_left_parsed,worldide_left_valid,worldide_left_correct,worldide_left_future_turn,worldide_right_present,worldide_right_response,worldide_right_parsed,worldide_right_valid,worldide_right_correct,worldide_right_future_turn,worldide_pair_correct,without_trajectory_left_present,without_trajectory_left_response,without_trajectory_left_parsed,without_trajectory_left_valid,without_trajectory_left_correct,without_trajectory_left_future_turn,without_trajectory_right_present,without_trajectory_right_response,without_trajectory_right_parsed,without_trajectory_right_valid,without_trajectory_right_correct,without_trajectory_right_future_turn,without_trajectory_pair_correct,without_observer_motion_left_present,without_observer_motion_left_response,without_observer_motion_left_parsed,without_observer_motion_left_valid,without_observer_motion_left_correct,without_observer_motion_left_future_turn,without_observer_motion_right_present,without_observer_motion_right_response,without_observer_motion_right_parsed,without_observer_motion_right_valid,without_observer_motion_right_correct,without_observer_motion_right_future_turn,without_observer_motion_pair_correct,without_categorical_left_present,without_categorical_left_response,without_categorical_left_parsed,without_categorical_left_valid,without_categorical_left_correct,without_categorical_left_future_turn,without_categorical_right_present,without_categorical_right_response,without_categorical_right_parsed,without_categorical_right_valid,without_categorical_right_correct,without_categorical_right_future_turn,without_categorical_pair_correct,without_metric_left_present,without_metric_left_response,without_metric_left_parsed,without_metric_left_valid,without_metric_left_correct,without_metric_left_future_turn,without_metric_right_present,without_metric_right_response,without_metric_right_parsed,without_metric_right_valid,without_metric_right_correct,without_metric_right_future_turn,without_metric_pair_correct
2b585e13a5e015ea36878d63,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::40958733::2::xFRJQN1haFZpsoUu,taskblind-relation-v3::44796189::2::f42PmDEqFFBcYTzh,taskblind-v3::40958733::2,taskblind-v3::44796189::2,arkit:40958733,arkit:44796189,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::40958733::2::xFRJQN1haFZpsoUu::within_distance,taskblind-relation-v3::44796189::2::f42PmDEqFFBcYTzh::within_distance,True,379801,2.4296588874363074,464755,1.0507969670040174,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
13a09a56df37e77bf6070483,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41048229::2::ukgPb7FFEnWET56A,taskblind-relation-v3::47332748::2::iPMIdSHeX5cdAM4D,taskblind-v3::41048229::2,taskblind-v3::47332748::2,arkit:41048229,arkit:47332748,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::41048229::2::ukgPb7FFEnWET56A::within_distance,taskblind-relation-v3::47332748::2::iPMIdSHeX5cdAM4D::within_distance,True,381654,2.3887661192351124,469278,1.3997729779072656,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
12828dc29c46301e4d8c1545,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41048229::4::XO4p9rtFPGwXuxwy,taskblind-relation-v3::41098086::4::NXdvoNVH20UURvsQ,taskblind-v3::41048229::4,taskblind-v3::41098086::4,arkit:41048229,arkit:41098086,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::41048229::4::XO4p9rtFPGwXuxwy::within_distance,taskblind-relation-v3::41098086::4::NXdvoNVH20UURvsQ::within_distance,True,381654,2.047401304604974,381877,1.8483385331952291,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
e454cee45e066553e30a1faa,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126611::1::RGRa3Sh0RQQILbcj,taskblind-relation-v3::42898024::1::LmJLoKZi0dtyjzQR,taskblind-v3::41126611::1,taskblind-v3::42898024::1,arkit:41126611,arkit:42898024,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::41126611::1::RGRa3Sh0RQQILbcj::within_distance,taskblind-relation-v3::42898024::1::LmJLoKZi0dtyjzQR::within_distance,True,382950,0.9347449514607232,423275,2.0883674131943595,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
533955eed468d23f0330c6ce,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126611::2::6AxAm3jubcnfsebZ,taskblind-relation-v3::42898075::2::nL8rEjzelmLkdKIz,taskblind-v3::41126611::2,taskblind-v3::42898075::2,arkit:41126611,arkit:42898075,refrigerator,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""sector"": ""behind"", ""within_threshold"": 0.5}",True,False,taskblind-relation-v3::41126611::2::6AxAm3jubcnfsebZ::within_distance,taskblind-relation-v3::42898075::2::nL8rEjzelmLkdKIz::within_distance,True,382950,0.32731817779046546,423614,1.820362162607491,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
ea8396e360033bd7e037c2fd,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126611::4::6AxAm3jubcnfsebZ,taskblind-relation-v3::47115628::4::0dHRuSKjPohtLSVJ,taskblind-v3::41126611::4,taskblind-v3::47115628::4,arkit:41126611,arkit:47115628,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::41126611::4::6AxAm3jubcnfsebZ::within_distance,taskblind-relation-v3::47115628::4::0dHRuSKjPohtLSVJ::within_distance,True,382950,0.9181191945978038,470945,3.261690059682479,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
42b1e4b464e544af33dcc785,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126619::3::e99NBZKWuatRrq7k,taskblind-relation-v3::47115628::3::0dHRuSKjPohtLSVJ,taskblind-v3::41126619::3,taskblind-v3::47115628::3,arkit:41126619,arkit:47115628,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""sector"": ""behind"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::41126619::3::e99NBZKWuatRrq7k::within_distance,taskblind-relation-v3::47115628::3::0dHRuSKjPohtLSVJ::within_distance,True,382950,0.3924024736134881,470945,5.922673169058477,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
fda5768a1f884859a37631df,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126644::4::ynyzYCmakxbHnmFO,taskblind-relation-v3::43649732::4::HBbq4k7jhmAiePOn,taskblind-v3::41126644::4,taskblind-v3::43649732::4,arkit:41126644,arkit:43649732,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::41126644::4::ynyzYCmakxbHnmFO::within_distance,taskblind-relation-v3::43649732::4::HBbq4k7jhmAiePOn::within_distance,True,382645,1.2459586178336648,437218,2.3983136727202172,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
6a83f4c05bc288cf673ee827,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126783::1::cN8Rhaf9ZbcsFt9K,taskblind-relation-v3::45662833::1::BdtXm3BzA5TEyOWc,taskblind-v3::41126783::1,taskblind-v3::45662833::1,arkit:41126783,arkit:45662833,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 0.5}",True,False,taskblind-relation-v3::41126783::1::cN8Rhaf9ZbcsFt9K::within_distance,taskblind-relation-v3::45662833::1::BdtXm3BzA5TEyOWc::within_distance,True,382830,0.1852241340525414,468602,1.8366139416617164,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
ed1f96688c08301e05119b66,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41126998::2::PXN0x8akBw6CWfZK,taskblind-relation-v3::47332452::2::PwD0IEers2W3qHvp,taskblind-v3::41126998::2,taskblind-v3::47332452::2,arkit:41126998,arkit:47332452,toilet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::41126998::2::PXN0x8akBw6CWfZK::within_distance,taskblind-relation-v3::47332452::2::PwD0IEers2W3qHvp::within_distance,True,383219,1.38481809183812,472317,0.9318449381732999,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
603899d703f25d3fe1fd35b3,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41127082::2::PPyIZHNzmTJtyVCy,taskblind-relation-v3::41126644::2::smvIm2T1ugA87ofw,taskblind-v3::41127082::2,taskblind-v3::41126644::2,arkit:41127082,arkit:41126644,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::41127082::2::PPyIZHNzmTJtyVCy::within_distance,taskblind-relation-v3::41126644::2::smvIm2T1ugA87ofw::within_distance,True,383236,0.2487552258693544,382645,1.645432690762492,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
6907bdf7a3554937482f5494,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41127082::4::PPyIZHNzmTJtyVCy,taskblind-relation-v3::43828514::4::FkPSppmk1qrrpL8B,taskblind-v3::41127082::4,taskblind-v3::43828514::4,arkit:41127082,arkit:43828514,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::41127082::4::PPyIZHNzmTJtyVCy::within_distance,taskblind-relation-v3::43828514::4::FkPSppmk1qrrpL8B::within_distance,True,383236,0.1995692369581866,437686,4.0187368010387345,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
5ff28dd3233fd89343a99e71,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N,taskblind-relation-v3::42899869::2::MbJlZ45KCOzmzJdK,taskblind-v3::41159488::2,taskblind-v3::42899869::2,arkit:41159488,arkit:42899869,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N::within_distance,taskblind-relation-v3::42899869::2::MbJlZ45KCOzmzJdK::within_distance,True,381612,1.4834601365064621,435658,2.659675608052232,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
cb84deb8d39049565928d554,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::41159762::3::d3ZESXVIipZqsJe1,taskblind-relation-v3::43828390::3::0NFdZMZMNJiqsc5f,taskblind-v3::41159762::3,taskblind-v3::43828390::3,arkit:41159762,arkit:43828390,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""sector"": ""left"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::41159762::3::d3ZESXVIipZqsJe1::within_distance,taskblind-relation-v3::43828390::3::0NFdZMZMNJiqsc5f::within_distance,True,382322,1.1605681882022318,437709,3.383280779344045,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
392b9654bd68d851741bd800,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42444490::4::5FSwvgAJcf0Vh4T4,taskblind-relation-v3::47204795::4::Fvgxu81ymO5tPJqg,taskblind-v3::42444490::4,taskblind-v3::47204795::4,arkit:42444490,arkit:47204795,oven,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""oven"", ""sector"": ""left"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::42444490::4::5FSwvgAJcf0Vh4T4::within_distance,taskblind-relation-v3::47204795::4::Fvgxu81ymO5tPJqg::within_distance,True,421069,3.3798605868062417,472335,1.5217558993091471,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
944b5f1941a88b19b9a5d83f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42444513::3::yUzQTZkJHoaUOZxp,taskblind-relation-v3::42899065::3::iOWslEV1drIZ2YTl,taskblind-v3::42444513::3,taskblind-v3::42899065::3,arkit:42444513,arkit:42899065,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::42444513::3::yUzQTZkJHoaUOZxp::within_distance,taskblind-relation-v3::42899065::3::iOWslEV1drIZ2YTl::within_distance,True,421063,0.46716316652531537,434623,4.834115436185844,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
f405f385ce62120dbee56663,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42444754::4::05xN1xEue2lvhfLY,taskblind-relation-v3::44796189::4::f42PmDEqFFBcYTzh,taskblind-v3::42444754::4,taskblind-v3::44796189::4,arkit:42444754,arkit:44796189,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::42444754::4::05xN1xEue2lvhfLY::within_distance,taskblind-relation-v3::44796189::4::f42PmDEqFFBcYTzh::within_distance,True,421254,0.6295610854873055,464755,3.3197824910622376,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
7f8dfbf8e62efae369a4b71b,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42445007::1::hcNy1Z9tHQ9Vf1JO,taskblind-relation-v3::44796579::1::RaJJJe6U1kHgh65m,taskblind-v3::42445007::1,taskblind-v3::44796579::1,arkit:42445007,arkit:44796579,stool,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::42445007::1::hcNy1Z9tHQ9Vf1JO::within_distance,taskblind-relation-v3::44796579::1::RaJJJe6U1kHgh65m::within_distance,True,421770,2.986342426229901,466162,1.8344992717867448,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
a43d17927a7b437032b90050,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42445051::4::rK0SDmBKJA6FDZHu,taskblind-relation-v3::47204795::4::Nzkk4EcD190KRT1o,taskblind-v3::42445051::4,taskblind-v3::47204795::4,arkit:42445051,arkit:47204795,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""left"", ""within_threshold"": 5.0}",True,False,taskblind-relation-v3::42445051::4::rK0SDmBKJA6FDZHu::within_distance,taskblind-relation-v3::47204795::4::Nzkk4EcD190KRT1o::within_distance,True,421656,0.9687415631586076,472335,5.0813483854433485,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
b198413330c701ca3fe8d7f8,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42445684::1::WPLpGHTW0smnwniA,taskblind-relation-v3::41159762::1::GuGnKMs1hWKMGHDY,taskblind-v3::42445684::1,taskblind-v3::41159762::1,arkit:42445684,arkit:41159762,stool,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::42445684::1::WPLpGHTW0smnwniA::within_distance,taskblind-relation-v3::41159762::1::GuGnKMs1hWKMGHDY::within_distance,True,422155,5.783083315427975,382322,1.2242159277278035,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
729c5d2bb7899e20592fd645,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42445684::3::WPLpGHTW0smnwniA,taskblind-relation-v3::47115244::3::9m2mjoEOdPcDWDxs,taskblind-v3::42445684::3,taskblind-v3::47115244::3,arkit:42445684,arkit:47115244,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::42445684::3::WPLpGHTW0smnwniA::within_distance,taskblind-relation-v3::47115244::3::9m2mjoEOdPcDWDxs::within_distance,True,422155,3.438239054622972,470052,1.5268228488910671,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
8b56eafea95be3ea31a5be31,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42446493::1::iEYIDVV1Xs2n5bJZ,taskblind-relation-v3::41126619::1::e99NBZKWuatRrq7k,taskblind-v3::42446493::1,taskblind-v3::41126619::1,arkit:42446493,arkit:41126619,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""sector"": ""ahead"", ""within_threshold"": 0.5}",False,True,taskblind-relation-v3::42446493::1::iEYIDVV1Xs2n5bJZ::within_distance,taskblind-relation-v3::41126619::1::e99NBZKWuatRrq7k::within_distance,True,422518,0.9913815439755318,382950,0.4735515276587698,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
1ff9e8f15439a190c43b6fe0,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42446607::1::WB6OAYD71RhNUyrC,taskblind-relation-v3::43896545::1::1hlM0jV2rw6C0QP6,taskblind-v3::42446607::1,taskblind-v3::43896545::1,arkit:42446607,arkit:43896545,fireplace,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::42446607::1::WB6OAYD71RhNUyrC::within_distance,taskblind-relation-v3::43896545::1::1hlM0jV2rw6C0QP6::within_distance,True,422384,2.418871044582998,438417,3.4471723058596297,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
a9a8f597e90e2985f3054659,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42446607::3::cwpNDerTWwJ6SVGq,taskblind-relation-v3::42898024::3::LmJLoKZi0dtyjzQR,taskblind-v3::42446607::3,taskblind-v3::42898024::3,arkit:42446607,arkit:42898024,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right"", ""within_threshold"": 5.0}",True,False,taskblind-relation-v3::42446607::3::cwpNDerTWwJ6SVGq::within_distance,taskblind-relation-v3::42898024::3::LmJLoKZi0dtyjzQR::within_distance,True,422384,2.266646901648179,423275,5.229383212005271,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
c9c35109c7f493b470974c82,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42897720::1::1QBV9AbHTX4GUAma,taskblind-relation-v3::47115628::1::59Nbxs0NiPZosUgZ,taskblind-v3::42897720::1,taskblind-v3::47115628::1,arkit:42897720,arkit:47115628,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::42897720::1::1QBV9AbHTX4GUAma::within_distance,taskblind-relation-v3::47115628::1::59Nbxs0NiPZosUgZ::within_distance,True,423325,2.8281469980089753,470945,0.5285332516019944,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
db10f3f40fb12169e2f3823b,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42897720::4::1QBV9AbHTX4GUAma,taskblind-relation-v3::41159488::4::Ielx22UxQeFlbsn7,taskblind-v3::42897720::4,taskblind-v3::41159488::4,arkit:42897720,arkit:41159488,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::42897720::4::1QBV9AbHTX4GUAma::within_distance,taskblind-relation-v3::41159488::4::Ielx22UxQeFlbsn7::within_distance,True,423325,3.250589682269374,381612,0.9203265181443302,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
95105c4f3725d64fd5ae1271,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42897818::3::r0Ny9xsV6l3Jc2vD,taskblind-relation-v3::45261060::3::sRpNApCSjxls5Yzv,taskblind-v3::42897818::3,taskblind-v3::45261060::3,arkit:42897818,arkit:45261060,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""behind"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::42897818::3::r0Ny9xsV6l3Jc2vD::within_distance,taskblind-relation-v3::45261060::3::sRpNApCSjxls5Yzv::within_distance,True,423738,0.8168091754846937,466371,5.069714399117787,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
2f46da9c4e13dbdadd08c7e9,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42897924::4::QC4W3VT3lrkg7CKo,taskblind-relation-v3::41098141::4::CytbuIkpYuTX4ngb,taskblind-v3::42897924::4,taskblind-v3::41098141::4,arkit:42897924,arkit:41098141,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::42897924::4::QC4W3VT3lrkg7CKo::within_distance,taskblind-relation-v3::41098141::4::CytbuIkpYuTX4ngb::within_distance,True,423801,0.44821157854671345,382147,2.5822378852029115,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
a5c8ab83c498896bbd230999,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42898075::4::vVZFQCD2tuJqg6Qv,taskblind-relation-v3::42898024::4::LmJLoKZi0dtyjzQR,taskblind-v3::42898075::4,taskblind-v3::42898024::4,arkit:42898075,arkit:42898024,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::42898075::4::vVZFQCD2tuJqg6Qv::within_distance,taskblind-relation-v3::42898024::4::LmJLoKZi0dtyjzQR::within_distance,True,423614,1.2834925379231776,423275,3.1058031520871117,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
6c425cc833e2b37087159e3a,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42898427::2::m2dvZE9EKr3LTZ6l,taskblind-relation-v3::42445677::2::1wP7LE4A24ACdnAH,taskblind-v3::42898427::2,taskblind-v3::42445677::2,arkit:42898427,arkit:42445677,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""left"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::42898427::2::m2dvZE9EKr3LTZ6l::within_distance,taskblind-relation-v3::42445677::2::1wP7LE4A24ACdnAH::within_distance,True,423939,1.2167295641108093,422163,2.028285737835608,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
819ae333f3ca2ea052246892,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42898750::2::BPDEdr0xR3zopkdv,taskblind-relation-v3::43896038::2::dLpE2O4HKlaj3NfJ,taskblind-v3::42898750::2,taskblind-v3::43896038::2,arkit:42898750,arkit:43896038,toilet,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::42898750::2::BPDEdr0xR3zopkdv::within_distance,taskblind-relation-v3::43896038::2::dLpE2O4HKlaj3NfJ::within_distance,True,426150,1.0587628352761687,437983,0.9124397073949886,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
b141c0561cb95215c048df29,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42898750::4::BPDEdr0xR3zopkdv,taskblind-relation-v3::42444513::4::ukMtAq0G6V5jikyV,taskblind-v3::42898750::4,taskblind-v3::42444513::4,arkit:42898750,arkit:42444513,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::42898750::4::BPDEdr0xR3zopkdv::within_distance,taskblind-relation-v3::42444513::4::ukMtAq0G6V5jikyV::within_distance,True,426150,2.26255198574809,421063,0.27411563254876437,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
bcae04a848c66c8225b8bfe0,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42898756::1::Lx8s3rfBxtHQrFeE,taskblind-relation-v3::43828252::1::efuqxSFIKgIAaItc,taskblind-v3::42898756::1,taskblind-v3::43828252::1,arkit:42898756,arkit:43828252,cabinet,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::42898756::1::Lx8s3rfBxtHQrFeE::within_distance,taskblind-relation-v3::43828252::1::efuqxSFIKgIAaItc::within_distance,True,426146,3.3794603199882673,437427,1.475809400946728,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
e2948817fd352ecdb3158efa,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42898792::1::hz8fTxJduMCN86eL,taskblind-relation-v3::47115628::1::0dHRuSKjPohtLSVJ,taskblind-v3::42898792::1,taskblind-v3::47115628::1,arkit:42898792,arkit:47115628,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::42898792::1::hz8fTxJduMCN86eL::within_distance,taskblind-relation-v3::47115628::1::0dHRuSKjPohtLSVJ::within_distance,True,434694,0.7039564852805149,470945,3.2816926292742528,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
140659a049ef3f0bcd0ee0df,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42899109::2::GvV1UzFQ3vKH8BNM,taskblind-relation-v3::41126619::2::UQEt8bfoFkWVG9gG,taskblind-v3::42899109::2,taskblind-v3::41126619::2,arkit:42899109,arkit:41126619,washer,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""washer"", ""sector"": ""ahead"", ""within_threshold"": 0.5}",True,False,taskblind-relation-v3::42899109::2::GvV1UzFQ3vKH8BNM::within_distance,taskblind-relation-v3::41126619::2::UQEt8bfoFkWVG9gG::within_distance,True,434969,0.3772220885757059,382950,1.112815512582871,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
5bda5453f9c2c0014775d554,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42899327::4::qzR2GIoUbuz5Q7RP,taskblind-relation-v3::43896558::4::TI4o74p8J0mmpVfI,taskblind-v3::42899327::4,taskblind-v3::43896558::4,arkit:42899327,arkit:43896558,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""sector"": ""left"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::42899327::4::qzR2GIoUbuz5Q7RP::within_distance,taskblind-relation-v3::43896558::4::TI4o74p8J0mmpVfI::within_distance,True,434878,1.664930569829741,438415,0.44761850065426334,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
278dc06be3791d594ba6e957,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42899477::2::CS5Sz75LF4ZqOLW2,taskblind-relation-v3::41254697::2::TWgriir6hz5rCjkK,taskblind-v3::42899477::2,taskblind-v3::41254697::2,arkit:42899477,arkit:41254697,table,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::42899477::2::CS5Sz75LF4ZqOLW2::within_distance,taskblind-relation-v3::41254697::2::TWgriir6hz5rCjkK::within_distance,True,435376,1.1405681100904825,383967,2.340001239106074,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
4d2b40b43f3afaf6b906f790,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42899477::3::n2W8fze91fv2By0g,taskblind-relation-v3::42446607::3::nva4txPqTfkNBWJE,taskblind-v3::42899477::3,taskblind-v3::42446607::3,arkit:42899477,arkit:42446607,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::42899477::3::n2W8fze91fv2By0g::within_distance,taskblind-relation-v3::42446607::3::nva4txPqTfkNBWJE::within_distance,True,435376,1.8602995935199262,422384,5.184292247333409,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
314c797a0b8a61287d7dd09c,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::42899477::4::lHV3WyWSIHgk4FVU,taskblind-relation-v3::42899109::4::GvV1UzFQ3vKH8BNM,taskblind-v3::42899477::4,taskblind-v3::42899109::4,arkit:42899477,arkit:42899109,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::42899477::4::lHV3WyWSIHgk4FVU::within_distance,taskblind-relation-v3::42899109::4::GvV1UzFQ3vKH8BNM::within_distance,True,435376,5.5446387481889,434969,0.7640100251189199,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
d73c20f29a437916e3a7619e,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43649732::2::iazQ5A4RoLgOqcyD,taskblind-relation-v3::44796212::2::G0zjlT5pXHn42rGS,taskblind-v3::43649732::2,taskblind-v3::44796212::2,arkit:43649732,arkit:44796212,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::43649732::2::iazQ5A4RoLgOqcyD::within_distance,taskblind-relation-v3::44796212::2::G0zjlT5pXHn42rGS::within_distance,True,437218,4.104364803073574,464752,1.0910838664384084,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
a22ea5b6604de3997a352146,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43649732::4::7j0TBSFaiAm4f1uK,taskblind-relation-v3::45261407::4::5H6SoWlch9zMl2do,taskblind-v3::43649732::4,taskblind-v3::45261407::4,arkit:43649732,arkit:45261407,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::43649732::4::7j0TBSFaiAm4f1uK::within_distance,taskblind-relation-v3::45261407::4::5H6SoWlch9zMl2do::within_distance,True,437218,4.118225977100849,467252,1.281053283899317,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
dd6a1ad45728e9b9a8454e49,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43828162::2::QERH8u8fmB4uiIAx,taskblind-relation-v3::42898427::2::BALBYtGMuqESysfz,taskblind-v3::43828162::2,taskblind-v3::42898427::2,arkit:43828162,arkit:42898427,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::43828162::2::QERH8u8fmB4uiIAx::within_distance,taskblind-relation-v3::42898427::2::BALBYtGMuqESysfz::within_distance,True,437445,2.5853984123495763,423939,0.5558764372453467,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
652d9f4744e0b35192ec82ac,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43828162::3::Weg7Zh5mjYFGnD5c,taskblind-relation-v3::41126779::3::bHKnEW2xh2YrJGRf,taskblind-v3::43828162::3,taskblind-v3::41126779::3,arkit:43828162,arkit:41126779,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::43828162::3::Weg7Zh5mjYFGnD5c::within_distance,taskblind-relation-v3::41126779::3::bHKnEW2xh2YrJGRf::within_distance,True,437445,4.108466684920326,382830,2.5874882120649954,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
ea9358d63d68740396fda03f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43828252::4::I9gy1HL1nqTiUjiG,taskblind-relation-v3::42899065::4::eviHLhgrdwnVnZYS,taskblind-v3::43828252::4,taskblind-v3::42899065::4,arkit:43828252,arkit:42899065,sink,4,"{""currently_visible"": true, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::43828252::4::I9gy1HL1nqTiUjiG::within_distance,taskblind-relation-v3::42899065::4::eviHLhgrdwnVnZYS::within_distance,True,437427,1.120347149004266,434623,0.9696164784153001,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
eea686833ac24f605f5e79e2,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43828282::2::IM3dmBehEA2zPTwF,taskblind-relation-v3::45662905::2::3cSpaVyes2H8jt8P,taskblind-v3::43828282::2,taskblind-v3::45662905::2,arkit:43828282,arkit:45662905,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::43828282::2::IM3dmBehEA2zPTwF::within_distance,taskblind-relation-v3::45662905::2::3cSpaVyes2H8jt8P::within_distance,True,437546,2.4542142853366555,468654,0.7611074953082344,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
563ed791ea36d1c7c7b1b726,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43828390::2::qnhS5vU1lcoVkGKm,taskblind-relation-v3::43896308::2::2JjvkTz4dgWhKzkz,taskblind-v3::43828390::2,taskblind-v3::43896308::2,arkit:43828390,arkit:43896308,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""behind"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::43828390::2::qnhS5vU1lcoVkGKm::within_distance,taskblind-relation-v3::43896308::2::2JjvkTz4dgWhKzkz::within_distance,True,437709,3.9060374082191927,438104,2.167260676099493,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
9b0e144f579e1e9389bc14e9,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43828514::2::MP899La2MTd0q200,taskblind-relation-v3::43895910::2::16bpsA6mVRCDPuXd,taskblind-v3::43828514::2,taskblind-v3::43895910::2,arkit:43828514,arkit:43895910,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::43828514::2::MP899La2MTd0q200::within_distance,taskblind-relation-v3::43895910::2::16bpsA6mVRCDPuXd::within_distance,True,437686,2.0147243933930983,437729,3.576192173693328,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
661c6b6ada662a04d8ce898e,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43895863::1::OvDmDAxdnWKp1AIG,taskblind-relation-v3::43828162::1::cjC7QkgwRYHYbNUP,taskblind-v3::43895863::1,taskblind-v3::43828162::1,arkit:43895863,arkit:43828162,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::43895863::1::OvDmDAxdnWKp1AIG::within_distance,taskblind-relation-v3::43828162::1::cjC7QkgwRYHYbNUP::within_distance,True,437740,2.861345943107503,437445,1.5300336166005502,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
13fbbbb48f8b222b2e66234f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43895863::1::VIFbAz3xUSWV2wup,taskblind-relation-v3::45662833::1::uOYSL8oJBxVknnzS,taskblind-v3::43895863::1,taskblind-v3::45662833::1,arkit:43895863,arkit:45662833,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::43895863::1::VIFbAz3xUSWV2wup::within_distance,taskblind-relation-v3::45662833::1::uOYSL8oJBxVknnzS::within_distance,True,437740,1.0779938822585786,468602,0.7235815497580202,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
dababffa924a912746bd439c,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43895863::4::VIFbAz3xUSWV2wup,taskblind-relation-v3::45261275::4::TCyL1uMQRMydVJSL,taskblind-v3::43895863::4,taskblind-v3::45261275::4,arkit:43895863,arkit:45261275,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::43895863::4::VIFbAz3xUSWV2wup::within_distance,taskblind-relation-v3::45261275::4::TCyL1uMQRMydVJSL::within_distance,True,437740,2.7586937072039546,466731,5.340296815453025,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
ce03eecc4866e7543e39a293,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43895910::1::16bpsA6mVRCDPuXd,taskblind-relation-v3::45261201::1::AIM9KKzkHmWBxmcu,taskblind-v3::43895910::1,taskblind-v3::45261201::1,arkit:43895910,arkit:45261201,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::43895910::1::16bpsA6mVRCDPuXd::within_distance,taskblind-relation-v3::45261201::1::AIM9KKzkHmWBxmcu::within_distance,True,437729,2.292511033268343,466741,0.9979494727488545,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
97415d12d7e471e768aa38a7,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43895999::4::yhrmdSBryzcITRvk,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA,taskblind-v3::43895999::4,taskblind-v3::45663052::4,arkit:43895999,arkit:45663052,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::43895999::4::yhrmdSBryzcITRvk::within_distance,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA::within_distance,True,438030,3.8542329313107855,468781,1.5622782220336147,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
df110e049c1e3842486dac57,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43896215::3::cbiSim0vjQR3eaPp,taskblind-relation-v3::42897756::3::s0PRBNACUJDkn10F,taskblind-v3::43896215::3,taskblind-v3::42897756::3,arkit:43896215,arkit:42897756,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::43896215::3::cbiSim0vjQR3eaPp::within_distance,taskblind-relation-v3::42897756::3::s0PRBNACUJDkn10F::within_distance,True,438110,1.232678803906012,423747,3.6994541664327243,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
65cff5fa07490b287251e75d,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43896215::4::cbiSim0vjQR3eaPp,taskblind-relation-v3::43649732::4::450GWGkPLCQqEaGc,taskblind-v3::43896215::4,taskblind-v3::43649732::4,arkit:43896215,arkit:43649732,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 0.5}",True,False,taskblind-relation-v3::43896215::4::cbiSim0vjQR3eaPp::within_distance,taskblind-relation-v3::43649732::4::450GWGkPLCQqEaGc::within_distance,True,438110,0.041064034071510255,437218,3.4458042458678726,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
28ed805dd1e66d24fd821cf1,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43896215::4::guOCO8qE08STyKnw,taskblind-relation-v3::47331619::4::yf1azyxHLCiFvJvn,taskblind-v3::43896215::4,taskblind-v3::47331619::4,arkit:43896215,arkit:47331619,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::43896215::4::guOCO8qE08STyKnw::within_distance,taskblind-relation-v3::47331619::4::yf1azyxHLCiFvJvn::within_distance,True,438110,0.7257428097664913,466906,3.6917577130314223,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
78815edcf1f90d67ee12b8dc,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::43896416::2::YQe0vhMSNrvGlhvA,taskblind-relation-v3::42899065::2::iOWslEV1drIZ2YTl,taskblind-v3::43896416::2,taskblind-v3::42899065::2,arkit:43896416,arkit:42899065,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::43896416::2::YQe0vhMSNrvGlhvA::within_distance,taskblind-relation-v3::42899065::2::iOWslEV1drIZ2YTl::within_distance,True,438369,0.48271143753654383,434623,3.5251087553344846,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
a158b48184b07ac3f03d9ca2,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44358360::1::vvMHT1QBgSsJ98YU,taskblind-relation-v3::42897986::1::CCBsDAIzV0cQtkk4,taskblind-v3::44358360::1,taskblind-v3::42897986::1,arkit:44358360,arkit:42897986,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 0.5}",False,True,taskblind-relation-v3::44358360::1::vvMHT1QBgSsJ98YU::within_distance,taskblind-relation-v3::42897986::1::CCBsDAIzV0cQtkk4::within_distance,True,438967,6.286830830366597,423319,0.3082167537884904,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
83ca18cbe4edf0ad56f13855,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44358360::2::Ds12eCTVzjRCKa1B,taskblind-relation-v3::41127085::2::bNhOtCDxAcRb3DJM,taskblind-v3::44358360::2,taskblind-v3::41127085::2,arkit:44358360,arkit:41127085,cabinet,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::44358360::2::Ds12eCTVzjRCKa1B::within_distance,taskblind-relation-v3::41127085::2::bNhOtCDxAcRb3DJM::within_distance,True,438967,3.420510182635037,383236,1.1146001345882863,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
db288b75bac76d4c5e602063,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44358360::3::Ds12eCTVzjRCKa1B,taskblind-relation-v3::47332305::3::L0iRkNfOy4iqrtpr,taskblind-v3::44358360::3,taskblind-v3::47332305::3,arkit:44358360,arkit:47332305,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44358360::3::Ds12eCTVzjRCKa1B::within_distance,taskblind-relation-v3::47332305::3::L0iRkNfOy4iqrtpr::within_distance,True,438967,3.6464580511837004,471680,1.3444158955825434,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
66b6e882002f031b95bc3f57,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796212::1::n17KjczwoPlEOmNL,taskblind-relation-v3::42897756::1::s0PRBNACUJDkn10F,taskblind-v3::44796212::1,taskblind-v3::42897756::1,arkit:44796212,arkit:42897756,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::44796212::1::n17KjczwoPlEOmNL::within_distance,taskblind-relation-v3::42897756::1::s0PRBNACUJDkn10F::within_distance,True,464752,0.2757315424498927,423747,1.1557184488033807,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
3404bf0212190c72661b06fb,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796324::2::esmHGPMZc80RErEx,taskblind-relation-v3::43896416::2::022fBC3W3v0XdBJX,taskblind-v3::44796324::2,taskblind-v3::43896416::2,arkit:44796324,arkit:43896416,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""behind"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::44796324::2::esmHGPMZc80RErEx::within_distance,taskblind-relation-v3::43896416::2::022fBC3W3v0XdBJX::within_distance,True,464789,1.0492956123591608,438369,0.7947850572744792,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
5668e5ac3bb2665efd0eb06c,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796579::3::RaJJJe6U1kHgh65m,taskblind-relation-v3::47204449::3::onUphp3erfzbpwmE,taskblind-v3::44796579::3,taskblind-v3::47204449::3,arkit:44796579,arkit:47204449,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::44796579::3::RaJJJe6U1kHgh65m::within_distance,taskblind-relation-v3::47204449::3::onUphp3erfzbpwmE::within_distance,True,466162,1.8261542103306647,471164,0.5454471005466133,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
53a178d6797a4b599ce09cd6,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::2::PEAXxPXos1BJU9j1,taskblind-relation-v3::43649732::2::450GWGkPLCQqEaGc,taskblind-v3::44796750::2,taskblind-v3::43649732::2,arkit:44796750,arkit:43649732,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::44796750::2::PEAXxPXos1BJU9j1::within_distance,taskblind-relation-v3::43649732::2::450GWGkPLCQqEaGc::within_distance,True,466234,3.3689714278219043,437218,1.4091911741084426,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
00ca8d7242e1cd14e2042899,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::44796750::3,taskblind-v3::47332309::3,arkit:44796750,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::within_distance,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::within_distance,True,466234,2.417093827719442,471680,1.7016399292016802,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
b792904c9127490eb51c10e8,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796751::1::BW2Umy3Uhh4BdZke,taskblind-relation-v3::41126779::1::bHKnEW2xh2YrJGRf,taskblind-v3::44796751::1,taskblind-v3::41126779::1,arkit:44796751,arkit:41126779,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::44796751::1::BW2Umy3Uhh4BdZke::within_distance,taskblind-relation-v3::41126779::1::bHKnEW2xh2YrJGRf::within_distance,True,466234,4.258464326122984,382830,0.6526053707297325,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
b54a5d8d1c23714a8af4f2d6,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796751::2::BW2Umy3Uhh4BdZke,taskblind-relation-v3::44796212::2::n17KjczwoPlEOmNL,taskblind-v3::44796751::2,taskblind-v3::44796212::2,arkit:44796751,arkit:44796212,tv monitor,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::44796751::2::BW2Umy3Uhh4BdZke::within_distance,taskblind-relation-v3::44796212::2::n17KjczwoPlEOmNL::within_distance,True,466234,3.866514417992266,464752,1.7863141015489536,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
c229c31453208e821d8d6fef,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45260981::2::fvt6lwtvjOl1WKMa,taskblind-relation-v3::41126783::2::cN8Rhaf9ZbcsFt9K,taskblind-v3::45260981::2,taskblind-v3::41126783::2,arkit:45260981,arkit:41126783,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::45260981::2::fvt6lwtvjOl1WKMa::within_distance,taskblind-relation-v3::41126783::2::cN8Rhaf9ZbcsFt9K::within_distance,True,466346,3.70597490614936,382830,0.7150347896043675,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
548729401958f68ca2ffe297,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45260981::4::fvt6lwtvjOl1WKMa,taskblind-relation-v3::42444754::4::VVezZ1PDfcFr7FRw,taskblind-v3::45260981::4,taskblind-v3::42444754::4,arkit:45260981,arkit:42444754,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::45260981::4::fvt6lwtvjOl1WKMa::within_distance,taskblind-relation-v3::42444754::4::VVezZ1PDfcFr7FRw::within_distance,True,466346,7.250089176423229,421254,0.8751985554055927,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
f416fa3b209da45a1212bf3b,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261060::2::b787DrUzIAovRJKl,taskblind-relation-v3::45261275::2::TCyL1uMQRMydVJSL,taskblind-v3::45261060::2,taskblind-v3::45261275::2,arkit:45261060,arkit:45261275,fireplace,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::45261060::2::b787DrUzIAovRJKl::within_distance,taskblind-relation-v3::45261275::2::TCyL1uMQRMydVJSL::within_distance,True,466371,7.183177454586677,466731,1.8332444537760653,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
abc8d07b00123ce1518a4035,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261060::3::rwf36EaJ1h8sHqLJ,taskblind-relation-v3::44796751::3::BW2Umy3Uhh4BdZke,taskblind-v3::45261060::3,taskblind-v3::44796751::3,arkit:45261060,arkit:44796751,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::45261060::3::rwf36EaJ1h8sHqLJ::within_distance,taskblind-relation-v3::44796751::3::BW2Umy3Uhh4BdZke::within_distance,True,466371,1.5948646875226333,466234,3.2610377140271916,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
6d9255b9c3ba3ba0552f45ed,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261060::4::sRpNApCSjxls5Yzv,taskblind-relation-v3::43828514::4::MP899La2MTd0q200,taskblind-v3::45261060::4,taskblind-v3::43828514::4,arkit:45261060,arkit:43828514,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::45261060::4::sRpNApCSjxls5Yzv::within_distance,taskblind-relation-v3::43828514::4::MP899La2MTd0q200::within_distance,True,466371,2.744950689155973,437686,3.090747178330822,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
ddbf52155d0a527258edf7c4,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261060::4::zOk1z56eZ23xJAlg,taskblind-relation-v3::42897643::4::JDRZjcuIF8KcEydO,taskblind-v3::45261060::4,taskblind-v3::42897643::4,arkit:45261060,arkit:42897643,sofa,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sofa"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::45261060::4::zOk1z56eZ23xJAlg::within_distance,taskblind-relation-v3::42897643::4::JDRZjcuIF8KcEydO::within_distance,True,466371,1.3392668903933018,422849,5.033394209203765,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
02a9900943062bf9950d0670,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261201::4::AIM9KKzkHmWBxmcu,taskblind-relation-v3::47115126::4::Wu0fZsXqQZJLVnt3,taskblind-v3::45261201::4,taskblind-v3::47115126::4,arkit:45261201,arkit:47115126,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::45261201::4::AIM9KKzkHmWBxmcu::within_distance,taskblind-relation-v3::47115126::4::Wu0fZsXqQZJLVnt3::within_distance,True,466741,2.0416342111903014,469635,0.8839727546829994,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
bc5bbd55640e1879e699d682,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261201::4::vhdPKotqzinNP5am,taskblind-relation-v3::43828514::4::P7x861AIui546GEG,taskblind-v3::45261201::4,taskblind-v3::43828514::4,arkit:45261201,arkit:43828514,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::45261201::4::vhdPKotqzinNP5am::within_distance,taskblind-relation-v3::43828514::4::P7x861AIui546GEG::within_distance,True,466741,0.9141161017214442,437686,3.6047461340558438,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
cedd2b37ab035e24a9767a2f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261515::3::ADfkhc3Ly3UwCH2z,taskblind-relation-v3::42897671::3::KOYWlYdQ1cP2FWOx,taskblind-v3::45261515::3,taskblind-v3::42897671::3,arkit:45261515,arkit:42897671,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""behind"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::45261515::3::ADfkhc3Ly3UwCH2z::within_distance,taskblind-relation-v3::42897671::3::KOYWlYdQ1cP2FWOx::within_distance,True,467287,1.9155441456667468,422841,0.9981543464181187,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
98d1985450bc9baf9138719e,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261725::1::D5EqKDRVHH4Mrfop,taskblind-relation-v3::42445677::1::R7QaN0mq4bXh5ICa,taskblind-v3::45261725::1,taskblind-v3::42445677::1,arkit:45261725,arkit:42445677,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::45261725::1::D5EqKDRVHH4Mrfop::within_distance,taskblind-relation-v3::42445677::1::R7QaN0mq4bXh5ICa::within_distance,True,468380,1.661683172024095,422163,3.2070302365913506,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
ce5b26b5cb0222c1fa5d43e4,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45261725::4::AsYmkZlLfq2EcgWu,taskblind-relation-v3::47204795::4::JnDOCliI8JcmyMzl,taskblind-v3::45261725::4,taskblind-v3::47204795::4,arkit:45261725,arkit:47204795,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""left"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::45261725::4::AsYmkZlLfq2EcgWu::within_distance,taskblind-relation-v3::47204795::4::JnDOCliI8JcmyMzl::within_distance,True,468380,3.544721020977832,472335,0.829086199478263,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
a8a03d26b08ade6f7fd6acb8,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45662796::1::WZzYjyfMLCKFJPYG,taskblind-relation-v3::43895863::1::CBlUes4OP0tJEp2T,taskblind-v3::45662796::1,taskblind-v3::43895863::1,arkit:45662796,arkit:43895863,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::45662796::1::WZzYjyfMLCKFJPYG::within_distance,taskblind-relation-v3::43895863::1::CBlUes4OP0tJEp2T::within_distance,True,468509,3.076279514492432,437740,0.6958210419652024,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
4307e549607a884e85c5a38e,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45662831::3::eWsFa7RLuGXEpUJh,taskblind-relation-v3::47332696::3::ueL8GzEiqfm7M79w,taskblind-v3::45662831::3,taskblind-v3::47332696::3,arkit:45662831,arkit:47332696,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::45662831::3::eWsFa7RLuGXEpUJh::within_distance,taskblind-relation-v3::47332696::3::ueL8GzEiqfm7M79w::within_distance,True,468605,2.0716660248977057,469279,1.025609040445133,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
b7b1374e18358cca017a31bd,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45662905::3::3cSpaVyes2H8jt8P,taskblind-relation-v3::45261275::3::TCyL1uMQRMydVJSL,taskblind-v3::45662905::3,taskblind-v3::45261275::3,arkit:45662905,arkit:45261275,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::45662905::3::3cSpaVyes2H8jt8P::within_distance,taskblind-relation-v3::45261275::3::TCyL1uMQRMydVJSL::within_distance,True,468654,0.9329130012762289,466731,1.278832138960944,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
4bc978fd29b0b42e81cba394,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45662950::4::kCc7tciLHBBvdZPy,taskblind-relation-v3::47332309::4::5fCi8Xv6f9vhxv0q,taskblind-v3::45662950::4,taskblind-v3::47332309::4,arkit:45662950,arkit:47332309,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::45662950::4::kCc7tciLHBBvdZPy::within_distance,taskblind-relation-v3::47332309::4::5fCi8Xv6f9vhxv0q::within_distance,True,468650,3.4023240355246083,471680,1.5497534792065562,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
e2509c4226e3fb61fd4bd662,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::45663052::3::6S8vdWTPStHRsrcA,taskblind-relation-v3::41254697::3::0zJ5DCv6oArnpK7S,taskblind-v3::45663052::3,taskblind-v3::41254697::3,arkit:45663052,arkit:41254697,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::45663052::3::6S8vdWTPStHRsrcA::within_distance,taskblind-relation-v3::41254697::3::0zJ5DCv6oArnpK7S::within_distance,True,468781,2.423654551081421,383967,1.263433325219544,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
0a28ea8f113abf494cc95a78,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH,taskblind-v3::47115126::1,taskblind-v3::42445677::1,arkit:47115126,arkit:42445677,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH::within_distance,True,469635,1.0360571443683078,422163,3.079373374214928,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
2b77a65e0b826589407267f3,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::3::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::47204535::3::srKj2dFZksli3b3K,taskblind-v3::47115126::3,taskblind-v3::47204535::3,arkit:47115126,arkit:47204535,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47115126::3::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::47204535::3::srKj2dFZksli3b3K::within_distance,True,469635,1.1121787308601232,471650,2.2461516152165477,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
f988473bccba60d490fbc271,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::3::Wu0fZsXqQZJLVnt3,taskblind-relation-v3::43649732::3::7j0TBSFaiAm4f1uK,taskblind-v3::47115126::3,taskblind-v3::43649732::3,arkit:47115126,arkit:43649732,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::47115126::3::Wu0fZsXqQZJLVnt3::within_distance,taskblind-relation-v3::43649732::3::7j0TBSFaiAm4f1uK::within_distance,True,469635,2.7440812644921553,437218,1.0204275730280792,exploratory post-hoc analysis,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
dfcb82fc5aa7743ef2381758,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::4::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::45662796::4::WZzYjyfMLCKFJPYG,taskblind-v3::47115126::4,taskblind-v3::45662796::4,arkit:47115126,arkit:45662796,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::47115126::4::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::45662796::4::WZzYjyfMLCKFJPYG::within_distance,True,469635,2.4083874071584956,468509,0.6193189681604395,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
193817da7643ec60e2e5163f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115143::1::QPtHnwqR4fAxJO2D,taskblind-relation-v3::47115148::1::cg5WoYk5S1ilUJ2t,taskblind-v3::47115143::1,taskblind-v3::47115148::1,arkit:47115143,arkit:47115148,stove,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stove"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::47115143::1::QPtHnwqR4fAxJO2D::within_distance,taskblind-relation-v3::47115148::1::cg5WoYk5S1ilUJ2t::within_distance,True,469607,1.4951129794319857,469607,0.41132883669819376,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
eacf12cc9e1ca7464c9d6444,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115244::1::bYNhmvdxCSeewgHr,taskblind-relation-v3::43828162::1::Weg7Zh5mjYFGnD5c,taskblind-v3::47115244::1,taskblind-v3::43828162::1,arkit:47115244,arkit:43828162,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::47115244::1::bYNhmvdxCSeewgHr::within_distance,taskblind-relation-v3::43828162::1::Weg7Zh5mjYFGnD5c::within_distance,True,470052,3.4334922456133823,437445,1.756857237875516,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
0fedfca040e5e7e8ff4d8f46,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115244::4::dYSVtbhkkHIzJwhT,taskblind-relation-v3::42898427::4::BALBYtGMuqESysfz,taskblind-v3::47115244::4,taskblind-v3::42898427::4,arkit:47115244,arkit:42898427,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47115244::4::dYSVtbhkkHIzJwhT::within_distance,taskblind-relation-v3::42898427::4::BALBYtGMuqESysfz::within_distance,True,470052,0.7420677286949808,423939,2.5749699619667967,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
d5d7cdced9afc43c44ca1194,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115482::1::popzaietjpjsmTzU,taskblind-relation-v3::45261201::1::vhdPKotqzinNP5am,taskblind-v3::47115482::1,taskblind-v3::45261201::1,arkit:47115482,arkit:45261201,fireplace,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""sector"": ""ahead"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47115482::1::popzaietjpjsmTzU::within_distance,taskblind-relation-v3::45261201::1::vhdPKotqzinNP5am::within_distance,True,470530,1.7936683664766808,466741,2.1141674752401647,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
425dabfb97e90e2ec4b68d13,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115482::2::EKGTzdMu9R2z8E2z,taskblind-relation-v3::42898791::2::F8XfxNHIXWNPnOSL,taskblind-v3::47115482::2,taskblind-v3::42898791::2,arkit:47115482,arkit:42898791,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::47115482::2::EKGTzdMu9R2z8E2z::within_distance,taskblind-relation-v3::42898791::2::F8XfxNHIXWNPnOSL::within_distance,True,470530,3.3985031123153084,434694,2.4396573643391304,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
445e9fb1cb2ea19a3a0462a0,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115482::4::EKGTzdMu9R2z8E2z,taskblind-relation-v3::41048229::4::yMT9DyxPGUWchhDv,taskblind-v3::47115482::4,taskblind-v3::41048229::4,arkit:47115482,arkit:41048229,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""ahead"", ""within_threshold"": 5.0}",False,True,taskblind-relation-v3::47115482::4::EKGTzdMu9R2z8E2z::within_distance,taskblind-relation-v3::41048229::4::yMT9DyxPGUWchhDv::within_distance,True,470530,5.477568715156851,381654,1.0324114594034937,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
dbc1da458c3221b43742c39e,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115628::3::59Nbxs0NiPZosUgZ,taskblind-relation-v3::41126783::3::cN8Rhaf9ZbcsFt9K,taskblind-v3::47115628::3,taskblind-v3::41126783::3,arkit:47115628,arkit:41126783,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind"", ""within_threshold"": 5.0}",False,True,taskblind-relation-v3::47115628::3::59Nbxs0NiPZosUgZ::within_distance,taskblind-relation-v3::41126783::3::cN8Rhaf9ZbcsFt9K::within_distance,True,470945,6.713709307562034,382830,3.0432308422094394,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,yes,True,True,True,False,True,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,yes,True,True,True,False,True,False,,,,,,False,,,,,,
73846a816e7b5ed9bd884e25,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115628::3::7MK675BsMxPSPTwr,taskblind-relation-v3::41126611::3::RGRa3Sh0RQQILbcj,taskblind-v3::47115628::3,taskblind-v3::41126611::3,arkit:47115628,arkit:41126611,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""behind"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::47115628::3::7MK675BsMxPSPTwr::within_distance,taskblind-relation-v3::41126611::3::RGRa3Sh0RQQILbcj::within_distance,True,470945,5.808144210424094,382950,0.6303465166473564,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
d4786dd83d76c761a475f86f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204449::2::LLoK1bxhLNrlfJWg,taskblind-relation-v3::43828449::2::JFzLJ6hfRocTTtFi,taskblind-v3::47204449::2,taskblind-v3::43828449::2,arkit:47204449,arkit:43828449,fireplace,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""sector"": ""ahead"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47204449::2::LLoK1bxhLNrlfJWg::within_distance,taskblind-relation-v3::43828449::2::JFzLJ6hfRocTTtFi::within_distance,True,471164,2.095283969442549,437521,3.7627778581361353,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
5d22ac3167af7f1096adc978,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204449::4::1XnjQsUHMNJMLtTV,taskblind-relation-v3::44796212::4::n17KjczwoPlEOmNL,taskblind-v3::47204449::4,taskblind-v3::44796212::4,arkit:47204449,arkit:44796212,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47204449::4::1XnjQsUHMNJMLtTV::within_distance,taskblind-relation-v3::44796212::4::n17KjczwoPlEOmNL::within_distance,True,471164,0.5688632640310556,464752,1.5226551299108937,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
95d0feebc1fbce006371e3a0,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204791::3::mwvhl1qDU41jozEK,taskblind-relation-v3::42446493::3::iEYIDVV1Xs2n5bJZ,taskblind-v3::47204791::3,taskblind-v3::42446493::3,arkit:47204791,arkit:42446493,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""sector"": ""right"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::47204791::3::mwvhl1qDU41jozEK::within_distance,taskblind-relation-v3::42446493::3::iEYIDVV1Xs2n5bJZ::within_distance,True,472335,3.599439084188525,422518,1.1096402015347988,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
1260f4e7dec059a86299b8f5,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6,taskblind-v3::47204921::1,taskblind-v3::42898024::1,arkit:47204921,arkit:42898024,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB::within_distance,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6::within_distance,True,478018,0.4014785963270863,423275,4.059078137421748,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
625bc84e13aae27e1eb5085f,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47331520::4::1j4ycXx1Nh3fhXex,taskblind-relation-v3::41126621::4::6RWF263VJjAtXrK9,taskblind-v3::47331520::4,taskblind-v3::41126621::4,arkit:47331520,arkit:41126621,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::47331520::4::1j4ycXx1Nh3fhXex::within_distance,taskblind-relation-v3::41126621::4::6RWF263VJjAtXrK9::within_distance,True,470551,1.244220184408669,382950,0.9108519500731562,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,
46ab8c2436ec07cfcafd398c,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47331619::2::Ox2nuvsBIHfU2TYn,taskblind-relation-v3::42897924::2::TUY2Pu0EajgJT1Ww,taskblind-v3::47331619::2,taskblind-v3::42897924::2,arkit:47331619,arkit:42897924,sink,2,"{""currently_visible"": true, ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47331619::2::Ox2nuvsBIHfU2TYn::within_distance,taskblind-relation-v3::42897924::2::TUY2Pu0EajgJT1Ww::within_distance,True,466906,0.7365061590339561,423801,1.1221230770411574,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
315f1f8a256be0396a2a90ae,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47331922::2::2cLqKojB4mZebRXz,taskblind-relation-v3::47204390::2::izUIARMBj9NJ1SsJ,taskblind-v3::47331922::2,taskblind-v3::47204390::2,arkit:47331922,arkit:47204390,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""behind"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47331922::2::2cLqKojB4mZebRXz::within_distance,taskblind-relation-v3::47204390::2::izUIARMBj9NJ1SsJ::within_distance,True,470826,0.7365393731378175,471172,1.976390561778903,exploratory post-hoc analysis,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,
16ad07fb2cd9d26a09f15a59,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47332305::1::L0iRkNfOy4iqrtpr,taskblind-relation-v3::42897986::1::IAAFl02cLyyyn3Ke,taskblind-v3::47332305::1,taskblind-v3::42897986::1,arkit:47332305,arkit:42897986,cabinet,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47332305::1::L0iRkNfOy4iqrtpr::within_distance,taskblind-relation-v3::42897986::1::IAAFl02cLyyyn3Ke::within_distance,True,471680,0.8993387052462192,423319,1.0640037510809772,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
f363974fe5e4f3ad792bb562,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47332309::4::Y6RpPkgWBAeajCzz,taskblind-relation-v3::42899065::4::iOWslEV1drIZ2YTl,taskblind-v3::47332309::4,taskblind-v3::42899065::4,arkit:47332309,arkit:42899065,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47332309::4::Y6RpPkgWBAeajCzz::within_distance,taskblind-relation-v3::42899065::4::iOWslEV1drIZ2YTl::within_distance,True,471680,0.7856370259981772,434623,4.651424275097048,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
14d0b57867c1855ec37f22a0,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47332452::1::dQaHyQSZqc8KBhzC,taskblind-relation-v3::42444513::1::8TiDRgr3mYUQQGsv,taskblind-v3::47332452::1,taskblind-v3::42444513::1,arkit:47332452,arkit:42444513,sink,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""sink"", ""sector"": ""right"", ""within_threshold"": 1.0}",False,True,taskblind-relation-v3::47332452::1::dQaHyQSZqc8KBhzC::within_distance,taskblind-relation-v3::42444513::1::8TiDRgr3mYUQQGsv::within_distance,True,472317,2.2985893060168414,421063,0.8302112437838972,exploratory post-hoc analysis,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,
ff6ba37e0dfec8339d45abff,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47332696::4::SprLUzhdHw4Y9b3L,taskblind-relation-v3::41126777::4::YQKHbtLGkI7MbYgz,taskblind-v3::47332696::4,taskblind-v3::41126777::4,arkit:47332696,arkit:41126777,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47332696::4::SprLUzhdHw4Y9b3L::within_distance,taskblind-relation-v3::41126777::4::YQKHbtLGkI7MbYgz::within_distance,True,469279,1.7742989511138731,382830,3.266066281389537,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,
b5be396ea0af809b998824e7,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47332696::4::ueL8GzEiqfm7M79w,taskblind-relation-v3::42898791::4::8rLATmg1doPb6HL0,taskblind-v3::47332696::4,taskblind-v3::42898791::4,arkit:47332696,arkit:42898791,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""behind"", ""within_threshold"": 0.5}",True,False,taskblind-relation-v3::47332696::4::ueL8GzEiqfm7M79w::within_distance,taskblind-relation-v3::42898791::4::8rLATmg1doPb6HL0::within_distance,True,469279,0.4018191836601564,434694,0.5422575524617057,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,
666d1d6f1a1b810638885718,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::40958733::3::2CN1lMouJgYnqBOR,taskblind-relation-v3::45662950::3::kCc7tciLHBBvdZPy,taskblind-v3::40958733::3,taskblind-v3::45662950::3,arkit:40958733,arkit:45662950,table,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""ahead""}",3,1,taskblind-relation-v3::40958733::3::2CN1lMouJgYnqBOR::first_seen_turn,taskblind-relation-v3::45662950::3::kCc7tciLHBBvdZPy::first_seen_turn,True,379801,1.1618034090109584,468650,1.3097433656007293,exploratory post-hoc analysis,True,4,4,True,False,True,True,1,1,True,True,False,False,True,2,2,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
42018d0f5542f235b66eed30,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::40958733::3::YTBdaSDio4hPsKQI,taskblind-relation-v3::41159762::3::GuGnKMs1hWKMGHDY,taskblind-v3::40958733::3,taskblind-v3::41159762::3,arkit:40958733,arkit:41159762,stool,3,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""sector"": ""left""}",3,1,taskblind-relation-v3::40958733::3::YTBdaSDio4hPsKQI::first_seen_turn,taskblind-relation-v3::41159762::3::GuGnKMs1hWKMGHDY::first_seen_turn,True,379801,2.6121718257626543,382322,2.557107386256345,exploratory post-hoc analysis,True,3,3,True,True,False,True,3,3,True,False,False,False,True,3,3,True,True,False,True,1,1,True,True,False,True,True,2,2,True,False,False,True,1,1,True,True,False,False,True,3,3,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
acde4932b5cd0bd9944bee08,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::40958733::4::2CN1lMouJgYnqBOR,taskblind-relation-v3::41048229::4::ukgPb7FFEnWET56A,taskblind-v3::40958733::4,taskblind-v3::41048229::4,arkit:40958733,arkit:41048229,table,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""ahead""}",3,1,taskblind-relation-v3::40958733::4::2CN1lMouJgYnqBOR::first_seen_turn,taskblind-relation-v3::41048229::4::ukgPb7FFEnWET56A::first_seen_turn,True,379801,1.5955583923981518,381654,1.2218927671648159,exploratory post-hoc analysis,True,4,4,True,False,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
14be474f4d3e1beebdf871ac,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41048229::2::qjvAGcBLEHovIB57,taskblind-relation-v3::43896308::2::4WBbO4o52yd8jIJj,taskblind-v3::41048229::2,taskblind-v3::43896308::2,arkit:41048229,arkit:43896308,dishwasher,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""dishwasher"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41048229::2::qjvAGcBLEHovIB57::first_seen_turn,taskblind-relation-v3::43896308::2::4WBbO4o52yd8jIJj::first_seen_turn,True,381654,1.599861924649359,438104,1.6162510859207508,exploratory post-hoc analysis,True,2,2,True,True,False,True,6,,False,False,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
76427fa4dfb35de7c147f995,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41048229::4::D37GUZC7PKFeyA2P,taskblind-relation-v3::47115143::4::akWCc063a8elHnkS,taskblind-v3::41048229::4,taskblind-v3::47115143::4,arkit:41048229,arkit:47115143,oven,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""oven"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41048229::4::D37GUZC7PKFeyA2P::first_seen_turn,taskblind-relation-v3::47115143::4::akWCc063a8elHnkS::first_seen_turn,True,381654,1.4367411468031737,469607,1.06056535608331,exploratory post-hoc analysis,True,2,2,True,True,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
9ee91512acbddf1a708c6d50,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41048229::4::XO4p9rtFPGwXuxwy,taskblind-relation-v3::41126611::4::pmNsf9rcTKiZ7Rjo,taskblind-v3::41048229::4,taskblind-v3::41126611::4,arkit:41048229,arkit:41126611,washer,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""right""}",3,2,taskblind-relation-v3::41048229::4::XO4p9rtFPGwXuxwy::first_seen_turn,taskblind-relation-v3::41126611::4::pmNsf9rcTKiZ7Rjo::first_seen_turn,True,381654,2.047401304604974,382950,2.0017299676430045,exploratory post-hoc analysis,True,1,1,True,False,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,1,1,True,False,False,False,True,1,1,True,False,False,True,1,1,True,False,False,False,True,1,1,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
abf87fc5d53da712d617d2ea,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41048229::4::qjvAGcBLEHovIB57,taskblind-relation-v3::41126621::4::RQGGdU86X7O5h0Ps,taskblind-v3::41048229::4,taskblind-v3::41126621::4,arkit:41048229,arkit:41126621,dishwasher,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""right""}",2,3,taskblind-relation-v3::41048229::4::qjvAGcBLEHovIB57::first_seen_turn,taskblind-relation-v3::41126621::4::RQGGdU86X7O5h0Ps::first_seen_turn,True,381654,2.156980233443894,382950,2.3443414781534306,exploratory post-hoc analysis,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,
eddf0d166c02b3ab51504b89,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41098086::3::NXdvoNVH20UURvsQ,taskblind-relation-v3::42899109::3::GvV1UzFQ3vKH8BNM,taskblind-v3::41098086::3,taskblind-v3::42899109::3,arkit:41098086,arkit:42899109,washer,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""sector"": ""behind""}",2,1,taskblind-relation-v3::41098086::3::NXdvoNVH20UURvsQ::first_seen_turn,taskblind-relation-v3::42899109::3::GvV1UzFQ3vKH8BNM::first_seen_turn,True,381877,1.9546638507594614,434969,1.9858557836373238,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
0f22521cc5856fcec29eb6da,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126611::3::pmNsf9rcTKiZ7Rjo,taskblind-relation-v3::41126619::3::UQEt8bfoFkWVG9gG,taskblind-v3::41126611::3,taskblind-v3::41126619::3,arkit:41126611,arkit:41126619,washer,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""sector"": ""left""}",2,1,taskblind-relation-v3::41126611::3::pmNsf9rcTKiZ7Rjo::first_seen_turn,taskblind-relation-v3::41126619::3::UQEt8bfoFkWVG9gG::first_seen_turn,True,382950,1.5428930422421674,382950,1.5930155977126808,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
1cfd492495834866340eb4dd,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126611::4::6AxAm3jubcnfsebZ,taskblind-relation-v3::41126621::4::6RWF263VJjAtXrK9,taskblind-v3::41126611::4,taskblind-v3::41126621::4,arkit:41126611,arkit:41126621,refrigerator,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""right""}",1,4,taskblind-relation-v3::41126611::4::6AxAm3jubcnfsebZ::first_seen_turn,taskblind-relation-v3::41126621::4::6RWF263VJjAtXrK9::first_seen_turn,True,382950,0.9181191945978038,382950,0.9108519500731562,exploratory post-hoc analysis,True,1,1,True,True,False,True,4,4,True,True,False,True,True,1,1,True,True,False,True,4,4,True,True,False,True,True,1,1,True,True,False,True,4,4,True,True,False,True,True,1,1,True,True,False,True,4,4,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,4,4,True,True,False,True,False,,,,,,False,,,,,,
d805d01c36466d629d5891c6,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126619::2::zHgJVKd5gX4bh49b,taskblind-relation-v3::43896558::2::CB8xGQ6hHUDxJ20Y,taskblind-v3::41126619::2,taskblind-v3::43896558::2,arkit:41126619,arkit:43896558,sink,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::41126619::2::zHgJVKd5gX4bh49b::first_seen_turn,taskblind-relation-v3::43896558::2::CB8xGQ6hHUDxJ20Y::first_seen_turn,True,382950,1.331545156217356,438415,1.4899223913464297,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
6c3dbf6a8d8f7ddd01333f40,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126619::3::gMnKUGHFULC8c3Mw,taskblind-relation-v3::41126611::3::OldMg31xxiXJHJHh,taskblind-v3::41126619::3,taskblind-v3::41126611::3,arkit:41126619,arkit:41126611,dishwasher,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""sector"": ""left""}",3,2,taskblind-relation-v3::41126619::3::gMnKUGHFULC8c3Mw::first_seen_turn,taskblind-relation-v3::41126611::3::OldMg31xxiXJHJHh::first_seen_turn,True,382950,1.4749565473310566,382950,1.2707901989225214,exploratory post-hoc analysis,True,3,3,True,True,False,True,2,2,True,True,False,True,True,3,3,True,True,False,True,2,2,True,True,False,True,True,3,3,True,True,False,True,2,2,True,True,False,True,True,3,3,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
2286a9b5b1b8b778dca69c65,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126619::4::zHgJVKd5gX4bh49b,taskblind-relation-v3::41126998::4::Za5wtSWYI5IMMAex,taskblind-v3::41126619::4,taskblind-v3::41126998::4,arkit:41126619,arkit:41126998,sink,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""right""}",1,2,taskblind-relation-v3::41126619::4::zHgJVKd5gX4bh49b::first_seen_turn,taskblind-relation-v3::41126998::4::Za5wtSWYI5IMMAex::first_seen_turn,True,382950,1.9248102469131996,383219,1.758724414513417,exploratory post-hoc analysis,True,4,4,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,4,4,True,False,False,False,True,4,4,True,False,False,True,4,4,True,False,False,False,True,4,4,True,False,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,
76dd9ea9dc0adfdb88fa2349,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126621::4::BBHx8MSwByiLuExT,taskblind-relation-v3::41098141::4::CytbuIkpYuTX4ngb,taskblind-v3::41126621::4,taskblind-v3::41098141::4,arkit:41126621,arkit:41098141,washer,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""right""}",2,3,taskblind-relation-v3::41126621::4::BBHx8MSwByiLuExT::first_seen_turn,taskblind-relation-v3::41098141::4::CytbuIkpYuTX4ngb::first_seen_turn,True,382950,2.382735771236591,382147,2.5822378852029115,exploratory post-hoc analysis,True,3,3,True,False,False,True,4,4,True,False,False,False,True,1,1,True,False,False,True,4,4,True,False,False,False,True,1,1,True,False,False,True,4,4,True,False,False,False,True,1,1,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,
2be366bde5a5d9c529d53ed3,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126777::4::9KesmRXehAaKe8YL,taskblind-relation-v3::41126783::4::MC368nr2QGpR4T82,taskblind-v3::41126777::4,taskblind-v3::41126783::4,arkit:41126777,arkit:41126783,sofa,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""sofa"", ""sector"": ""right""}",1,2,taskblind-relation-v3::41126777::4::9KesmRXehAaKe8YL::first_seen_turn,taskblind-relation-v3::41126783::4::MC368nr2QGpR4T82::first_seen_turn,True,382830,2.957980793457551,382830,2.860341941522485,exploratory post-hoc analysis,True,3,3,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
4428c734fd7c7eb8a600872e,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126779::4::bHKnEW2xh2YrJGRf,taskblind-relation-v3::42444754::4::VVezZ1PDfcFr7FRw,taskblind-v3::41126779::4,taskblind-v3::42444754::4,arkit:41126779,arkit:42444754,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,4,taskblind-relation-v3::41126779::4::bHKnEW2xh2YrJGRf::first_seen_turn,taskblind-relation-v3::42444754::4::VVezZ1PDfcFr7FRw::first_seen_turn,True,382830,0.6875535994742741,421254,0.8751985554055927,exploratory post-hoc analysis,True,4,4,True,False,False,True,4,4,True,True,False,False,True,1,1,True,True,False,True,4,4,True,True,False,True,True,1,1,True,True,False,True,4,4,True,True,False,True,True,1,1,True,True,False,True,4,4,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,4,4,True,True,False,True,False,,,,,,False,,,,,,
d56eca6e15e28fbaf8710a3a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126779::4::z7V3hPSbhrCjC7du,taskblind-relation-v3::41126777::4::1cxtl6TyZ57fZfyo,taskblind-v3::41126779::4,taskblind-v3::41126777::4,arkit:41126779,arkit:41126777,shelf,4,"{""currently_visible"": false, ""distance_bin"": ""0_to_0.5"", ""endpoint_turn"": 4, ""entity_label"": ""shelf"", ""sector"": ""right""}",4,1,taskblind-relation-v3::41126779::4::z7V3hPSbhrCjC7du::first_seen_turn,taskblind-relation-v3::41126777::4::1cxtl6TyZ57fZfyo::first_seen_turn,True,382830,0.43694267001530573,382830,0.3260811773751625,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,
f63694e199579995dc1f8648,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126968::4::roZhVJZygKKhxe1o,taskblind-relation-v3::47331619::4::yf1azyxHLCiFvJvn,taskblind-v3::41126968::4,taskblind-v3::47331619::4,arkit:41126968,arkit:47331619,cabinet,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""right""}",1,4,taskblind-relation-v3::41126968::4::roZhVJZygKKhxe1o::first_seen_turn,taskblind-relation-v3::47331619::4::yf1azyxHLCiFvJvn::first_seen_turn,True,383242,3.5216567465375577,466906,3.6917577130314223,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
6b4458bf2afd7a45fbe8375a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41126998::4::eDI7qWQRwjpnXRr3,taskblind-relation-v3::45260895::4::wSCPYzqhFJgSOTnY,taskblind-v3::41126998::4,taskblind-v3::45260895::4,arkit:41126998,arkit:45260895,bathtub,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""bathtub"", ""sector"": ""right""}",3,1,taskblind-relation-v3::41126998::4::eDI7qWQRwjpnXRr3::first_seen_turn,taskblind-relation-v3::45260895::4::wSCPYzqhFJgSOTnY::first_seen_turn,True,383219,1.1936174194413145,466433,1.3678622793360888,exploratory post-hoc analysis,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
af3ecabd1155e17281cf36fe,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41127082::2::tbt6Wno6gdgZYz8v,taskblind-relation-v3::42446080::2::FnPQkCLhuoP8suDZ,taskblind-v3::41127082::2,taskblind-v3::42446080::2,arkit:41127082,arkit:42446080,bathtub,2,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 2, ""entity_label"": ""bathtub"", ""sector"": ""left""}",1,2,taskblind-relation-v3::41127082::2::tbt6Wno6gdgZYz8v::first_seen_turn,taskblind-relation-v3::42446080::2::FnPQkCLhuoP8suDZ::first_seen_turn,True,383236,0.6892813603300265,421948,0.7901377564234835,exploratory post-hoc analysis,True,4,4,True,False,True,True,5,,False,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
79407e2823b2bc6631d6a5e8,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41127082::3::KogFZftgxC2SC5S3,taskblind-relation-v3::41126619::3::zHgJVKd5gX4bh49b,taskblind-v3::41127082::3,taskblind-v3::41126619::3,arkit:41127082,arkit:41126619,sink,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""left""}",2,1,taskblind-relation-v3::41127082::3::KogFZftgxC2SC5S3::first_seen_turn,taskblind-relation-v3::41126619::3::zHgJVKd5gX4bh49b::first_seen_turn,True,383236,1.0014490231199211,382950,1.621961699848861,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,True,3,3,True,False,False,True,2,2,True,False,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
8e7b7b12b32a0395573cbe52,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41127082::4::q9FZDrmecVAkj2vO,taskblind-relation-v3::43896558::4::TI4o74p8J0mmpVfI,taskblind-v3::41127082::4,taskblind-v3::43896558::4,arkit:41127082,arkit:43896558,toilet,4,"{""currently_visible"": false, ""distance_bin"": ""0_to_0.5"", ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""sector"": ""left""}",3,1,taskblind-relation-v3::41127082::4::q9FZDrmecVAkj2vO::first_seen_turn,taskblind-relation-v3::43896558::4::TI4o74p8J0mmpVfI::first_seen_turn,True,383236,0.45427013968767854,438415,0.44761850065426334,exploratory post-hoc analysis,True,3,3,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
4fd9be03197ca8e18a23998f,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41127085::3::6Xb1G0pH21UkHf5q,taskblind-relation-v3::42444513::3::ukMtAq0G6V5jikyV,taskblind-v3::41127085::3,taskblind-v3::42444513::3,arkit:41127085,arkit:42444513,toilet,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""sector"": ""left""}",3,1,taskblind-relation-v3::41127085::3::6Xb1G0pH21UkHf5q::first_seen_turn,taskblind-relation-v3::42444513::3::ukMtAq0G6V5jikyV::first_seen_turn,True,383236,0.7560651563305916,421063,0.851119813284479,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,False,True,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
1bb0c560428fc45c38e54c8d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41127085::4::bNhOtCDxAcRb3DJM,taskblind-relation-v3::47332309::4::Y6RpPkgWBAeajCzz,taskblind-v3::41127085::4,taskblind-v3::47332309::4,arkit:41127085,arkit:47332309,cabinet,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""left""}",2,1,taskblind-relation-v3::41127085::4::bNhOtCDxAcRb3DJM::first_seen_turn,taskblind-relation-v3::47332309::4::Y6RpPkgWBAeajCzz::first_seen_turn,True,383236,0.7698709028748224,471680,0.7856370259981772,exploratory post-hoc analysis,True,2,2,True,True,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
116daaf6d164d4874c3b764d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N,taskblind-relation-v3::47332696::2::bgdZZpH5O0HVsNYP,taskblind-v3::41159488::2,taskblind-v3::47332696::2,arkit:41159488,arkit:47332696,table,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::47332696::2::bgdZZpH5O0HVsNYP::first_seen_turn,True,381612,1.4834601365064621,469279,1.455557419619687,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
86da0c1a0b4964f11263189c,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::2::zDd1RqkA3d4CLEl3,taskblind-relation-v3::47204791::2::mwvhl1qDU41jozEK,taskblind-v3::41159488::2,taskblind-v3::47204791::2,arkit:41159488,arkit:47204791,refrigerator,2,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::2::zDd1RqkA3d4CLEl3::first_seen_turn,taskblind-relation-v3::47204791::2::mwvhl1qDU41jozEK::first_seen_turn,True,381612,2.5660064316068785,472335,2.921825704225739,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
0178515ea8f6650dee60e701,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::41159488::3,taskblind-v3::42445086::3,arkit:41159488,arkit:42445086,table,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::first_seen_turn,True,381612,0.5790029470506757,421596,0.8744824884045409,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
205588bb5383d91b29d03008,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::zDd1RqkA3d4CLEl3,taskblind-relation-v3::42446493::3::iEYIDVV1Xs2n5bJZ,taskblind-v3::41159488::3,taskblind-v3::42446493::3,arkit:41159488,arkit:42446493,refrigerator,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::zDd1RqkA3d4CLEl3::first_seen_turn,taskblind-relation-v3::42446493::3::iEYIDVV1Xs2n5bJZ::first_seen_turn,True,381612,1.7196910090191404,422518,1.1096402015347988,exploratory post-hoc analysis,True,2,2,True,True,False,True,5,,False,False,False,False,True,3,3,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
916063e1b8f5f9270b48ff7f,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159762::4::d3ZESXVIipZqsJe1,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa,taskblind-v3::41159762::4,taskblind-v3::40958733::4,arkit:41159762,arkit:40958733,bed,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""sector"": ""left""}",1,3,taskblind-relation-v3::41159762::4::d3ZESXVIipZqsJe1::first_seen_turn,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa::first_seen_turn,True,382322,1.587942392522226,379801,1.1815686452059886,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
1725ade1f0b1ae4d4c6791fe,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41254697::2::0zJ5DCv6oArnpK7S,taskblind-relation-v3::42898024::2::AIAek88BoCos0Gw6,taskblind-v3::41254697::2,taskblind-v3::42898024::2,arkit:41254697,arkit:42898024,tv monitor,2,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::41254697::2::0zJ5DCv6oArnpK7S::first_seen_turn,taskblind-relation-v3::42898024::2::AIAek88BoCos0Gw6::first_seen_turn,True,383967,2.172749230406034,423275,2.061010705692495,exploratory post-hoc analysis,True,2,2,True,True,False,True,3,3,True,False,True,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,3,3,True,False,True,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
36fdab9a5643e8a8a4d91660,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41254697::2::TWgriir6hz5rCjkK,taskblind-relation-v3::43649732::2::HTvowOJxJQ4D0g1N,taskblind-v3::41254697::2,taskblind-v3::43649732::2,arkit:41254697,arkit:43649732,table,2,"{""currently_visible"": true, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::41254697::2::TWgriir6hz5rCjkK::first_seen_turn,taskblind-relation-v3::43649732::2::HTvowOJxJQ4D0g1N::first_seen_turn,True,383967,2.340001239106074,437218,2.8188737289325756,exploratory post-hoc analysis,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
e88f13882ec593eef24cb685,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41254697::4::04J9LxZGy7XOXPsN,taskblind-relation-v3::43828282::4::NGJo5pU7qLasCNok,taskblind-v3::41254697::4,taskblind-v3::43828282::4,arkit:41254697,arkit:43828282,chair,4,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::41254697::4::04J9LxZGy7XOXPsN::first_seen_turn,taskblind-relation-v3::43828282::4::NGJo5pU7qLasCNok::first_seen_turn,True,383967,1.905034651073719,437546,1.5319101819167698,exploratory post-hoc analysis,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
369b61f16f0e893fdebc8e92,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42444490::4::vdjglHEbgaBd6RIC,taskblind-relation-v3::45662796::4::WZzYjyfMLCKFJPYG,taskblind-v3::42444490::4,taskblind-v3::45662796::4,arkit:42444490,arkit:45662796,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",3,1,taskblind-relation-v3::42444490::4::vdjglHEbgaBd6RIC::first_seen_turn,taskblind-relation-v3::45662796::4::WZzYjyfMLCKFJPYG::first_seen_turn,True,421069,0.9476445406131726,468509,0.6193189681604395,exploratory post-hoc analysis,True,3,3,True,True,False,True,6,,False,False,False,False,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
8e6e75f48387c01ba1efad3d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42444513::4::gDA6sq8c2fQSaL0C,taskblind-relation-v3::42899327::4::YOKxcB5C9p9YSj3B,taskblind-v3::42444513::4,taskblind-v3::42899327::4,arkit:42444513,arkit:42899327,bathtub,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""bathtub"", ""sector"": ""left""}",1,2,taskblind-relation-v3::42444513::4::gDA6sq8c2fQSaL0C::first_seen_turn,taskblind-relation-v3::42899327::4::YOKxcB5C9p9YSj3B::first_seen_turn,True,421063,1.1430279314433816,434878,1.2375486745909294,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,4,4,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
efce6a271f29c54f9543caf0,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42444754::4::05xN1xEue2lvhfLY,taskblind-relation-v3::47204390::4::MJWwS3WBcEhF55xo,taskblind-v3::42444754::4,taskblind-v3::47204390::4,arkit:42444754,arkit:47204390,cabinet,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""sector"": ""right""}",4,1,taskblind-relation-v3::42444754::4::05xN1xEue2lvhfLY::first_seen_turn,taskblind-relation-v3::47204390::4::MJWwS3WBcEhF55xo::first_seen_turn,True,421254,0.6295610854873055,471172,0.6168840408237289,exploratory post-hoc analysis,True,4,4,True,True,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
0df949efed4f12c0e021530e,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-v3::42445007::3,taskblind-v3::47332508::3,arkit:42445007,arkit:47332508,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::first_seen_turn,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::first_seen_turn,True,421770,1.5195286308519895,472308,1.5627565027037031,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
dbffbdf8d468409b0ac3c6ec,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445051::4::hIRLcqEvcBsqu8SW,taskblind-relation-v3::42897986::4::CCBsDAIzV0cQtkk4,taskblind-v3::42445051::4,taskblind-v3::42897986::4,arkit:42445051,arkit:42897986,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""left""}",4,1,taskblind-relation-v3::42445051::4::hIRLcqEvcBsqu8SW::first_seen_turn,taskblind-relation-v3::42897986::4::CCBsDAIzV0cQtkk4::first_seen_turn,True,421656,2.2864029189262634,423319,2.232452593563486,exploratory post-hoc analysis,True,4,4,True,True,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
f1043c9696fa754051bfcd43,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445086::2::z5Nx59zRh52OX7Hq,taskblind-relation-v3::41126611::2::OldMg31xxiXJHJHh,taskblind-v3::42445086::2,taskblind-v3::41126611::2,arkit:42445086,arkit:41126611,dishwasher,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""dishwasher"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::42445086::2::z5Nx59zRh52OX7Hq::first_seen_turn,taskblind-relation-v3::41126611::2::OldMg31xxiXJHJHh::first_seen_turn,True,421596,1.892365225947609,382950,1.081158653495506,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
78188b9c0bff625552b76a59,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445086::4::6PsLKaeqlTwWn2Ky,taskblind-relation-v3::43828390::4::qnhS5vU1lcoVkGKm,taskblind-v3::42445086::4,taskblind-v3::43828390::4,arkit:42445086,arkit:43828390,table,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""left""}",1,2,taskblind-relation-v3::42445086::4::6PsLKaeqlTwWn2Ky::first_seen_turn,taskblind-relation-v3::43828390::4::qnhS5vU1lcoVkGKm::first_seen_turn,True,421596,2.8139141799629805,437709,2.701179157128302,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
5cf9993b02d182d31d7b542d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42446080::3::FnPQkCLhuoP8suDZ,taskblind-relation-v3::42897671::3::VAcH4awdI30yWsH0,taskblind-v3::42446080::3,taskblind-v3::42897671::3,arkit:42446080,arkit:42897671,bathtub,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""bathtub"", ""sector"": ""right""}",2,1,taskblind-relation-v3::42446080::3::FnPQkCLhuoP8suDZ::first_seen_turn,taskblind-relation-v3::42897671::3::VAcH4awdI30yWsH0::first_seen_turn,True,421948,1.3593023941542794,422841,1.4459580844268285,exploratory post-hoc analysis,True,2,2,True,True,False,True,4,4,True,False,True,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
e5932c3c7500cc64b334857d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42446493::2::iEYIDVV1Xs2n5bJZ,taskblind-relation-v3::42898075::2::nL8rEjzelmLkdKIz,taskblind-v3::42446493::2,taskblind-v3::42898075::2,arkit:42446493,arkit:42898075,refrigerator,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42446493::2::iEYIDVV1Xs2n5bJZ::first_seen_turn,taskblind-relation-v3::42898075::2::nL8rEjzelmLkdKIz::first_seen_turn,True,422518,1.334248092194178,423614,1.820362162607491,exploratory post-hoc analysis,True,5,,False,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
e51eba203e5cc62a2394f8bc,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42446493::4::iEYIDVV1Xs2n5bJZ,taskblind-relation-v3::42445086::4::QnEQrpA2KMA7PQ6k,taskblind-v3::42446493::4,taskblind-v3::42445086::4,arkit:42446493,arkit:42445086,refrigerator,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""left""}",1,3,taskblind-relation-v3::42446493::4::iEYIDVV1Xs2n5bJZ::first_seen_turn,taskblind-relation-v3::42445086::4::QnEQrpA2KMA7PQ6k::first_seen_turn,True,422518,0.9564412914166446,421596,0.952203727358972,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
9d6aad0c74b9caeb362a9684,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897583::2::aVjS1m8wma6tRrx4,taskblind-relation-v3::42899477::2::NNkPPJGiPPuWK7XH,taskblind-v3::42897583::2,taskblind-v3::42899477::2,arkit:42897583,arkit:42899477,sofa,2,"{""currently_visible"": true, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 2, ""entity_label"": ""sofa"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::42897583::2::aVjS1m8wma6tRrx4::first_seen_turn,taskblind-relation-v3::42899477::2::NNkPPJGiPPuWK7XH::first_seen_turn,True,422385,2.6071172398900466,435376,2.1849916010797843,exploratory post-hoc analysis,True,4,4,True,False,True,True,2,2,True,False,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,3,3,True,False,True,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,True,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
c14bd5cfd690ca43792c6e7b,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897583::3::aVjS1m8wma6tRrx4,taskblind-relation-v3::41126777::3::9KesmRXehAaKe8YL,taskblind-v3::42897583::3,taskblind-v3::41126777::3,arkit:42897583,arkit:41126777,sofa,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""sofa"", ""sector"": ""right""}",2,1,taskblind-relation-v3::42897583::3::aVjS1m8wma6tRrx4::first_seen_turn,taskblind-relation-v3::41126777::3::9KesmRXehAaKe8YL::first_seen_turn,True,422385,1.2317772213672198,382830,1.2170431740661003,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,1,1,True,True,False,False,True,3,3,True,False,False,True,1,1,True,True,False,False,True,3,3,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
f8d5e8764382c70cd9623d8d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897583::4::pf8H8aBdBPfFrJYb,taskblind-relation-v3::40958733::4::YTBdaSDio4hPsKQI,taskblind-v3::42897583::4,taskblind-v3::40958733::4,arkit:42897583,arkit:40958733,stool,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""sector"": ""left""}",2,3,taskblind-relation-v3::42897583::4::pf8H8aBdBPfFrJYb::first_seen_turn,taskblind-relation-v3::40958733::4::YTBdaSDio4hPsKQI::first_seen_turn,True,422385,2.627270794979231,379801,2.242269379565208,exploratory post-hoc analysis,True,4,4,True,False,False,True,3,3,True,True,False,False,True,1,1,True,False,False,True,3,3,True,True,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
d127a8b2ee509160c9d1ef83,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897622::4::VtpGPcMQY7wxECLt,taskblind-relation-v3::44796212::4::pZoS5Mr6Lsv2q8Ad,taskblind-v3::42897622::4,taskblind-v3::44796212::4,arkit:42897622,arkit:44796212,sink,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""left""}",1,2,taskblind-relation-v3::42897622::4::VtpGPcMQY7wxECLt::first_seen_turn,taskblind-relation-v3::44796212::4::pZoS5Mr6Lsv2q8Ad::first_seen_turn,True,422369,2.0292737510888186,464752,2.249478492082736,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
9f56084510fd02e9bcf19979,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897643::2::sY2yEAVb6xkXNCYF,taskblind-relation-v3::41126644::2::smvIm2T1ugA87ofw,taskblind-v3::42897643::2,taskblind-v3::41126644::2,arkit:42897643,arkit:41126644,cabinet,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::42897643::2::sY2yEAVb6xkXNCYF::first_seen_turn,taskblind-relation-v3::41126644::2::smvIm2T1ugA87ofw::first_seen_turn,True,422849,1.1130970546338284,382645,1.645432690762492,exploratory post-hoc analysis,True,3,3,True,False,True,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
5b92c0dc3eef7fc35ab7bddb,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897643::4::UoulMyZL09lXS4bN,taskblind-relation-v3::41126619::4::gMnKUGHFULC8c3Mw,taskblind-v3::42897643::4,taskblind-v3::41126619::4,arkit:42897643,arkit:41126619,dishwasher,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""right""}",1,3,taskblind-relation-v3::42897643::4::UoulMyZL09lXS4bN::first_seen_turn,taskblind-relation-v3::41126619::4::gMnKUGHFULC8c3Mw::first_seen_turn,True,422849,1.373634208452912,382950,1.375346452885793,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,2,2,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
f67208fc026cb7078e960919,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::2::KOYWlYdQ1cP2FWOx,taskblind-relation-v3::41126998::2::Za5wtSWYI5IMMAex,taskblind-v3::42897671::2,taskblind-v3::41126998::2,arkit:42897671,arkit:41126998,sink,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42897671::2::KOYWlYdQ1cP2FWOx::first_seen_turn,taskblind-relation-v3::41126998::2::Za5wtSWYI5IMMAex::first_seen_turn,True,422841,1.2945805084972053,383219,1.115558716421681,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,True,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
02c23092fdf43ce19ed2221a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97,taskblind-v3::42897671::2,taskblind-v3::43828252::2,arkit:42897671,arkit:43828252,toilet,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o::first_seen_turn,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97::first_seen_turn,True,422841,1.4520640351817629,437427,1.6045264275074906,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
0d48e99e64723001a60fedae,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::3::5cDsPkRObSS4VZ7N,taskblind-relation-v3::45261275::3::HBbchsXURUdEBFzH,taskblind-v3::42897671::3,taskblind-v3::45261275::3,arkit:42897671,arkit:45261275,chair,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""right""}",3,1,taskblind-relation-v3::42897671::3::5cDsPkRObSS4VZ7N::first_seen_turn,taskblind-relation-v3::45261275::3::HBbchsXURUdEBFzH::first_seen_turn,True,422841,1.362650395512852,466731,1.5124639504579416,exploratory post-hoc analysis,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
88eb5d3c912b351dff5ae45a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897720::4::1QBV9AbHTX4GUAma,taskblind-relation-v3::42898792::4::fma04kD5pXo8OJ4B,taskblind-v3::42897720::4,taskblind-v3::42898792::4,arkit:42897720,arkit:42898792,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""left""}",1,4,taskblind-relation-v3::42897720::4::1QBV9AbHTX4GUAma::first_seen_turn,taskblind-relation-v3::42898792::4::fma04kD5pXo8OJ4B::first_seen_turn,True,423325,3.250589682269374,434694,3.470296141712869,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,True,False,False,True,1,1,True,True,False,True,4,4,True,True,False,True,True,1,1,True,True,False,True,4,4,True,True,False,True,True,2,2,True,False,False,True,4,4,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,4,4,True,True,False,True,False,,,,,,False,,,,,,
b719bdb7bf3466b12eb33c10,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897924::2::TUY2Pu0EajgJT1Ww,taskblind-relation-v3::45260895::2::XNaBeFDpqUf2rZQY,taskblind-v3::42897924::2,taskblind-v3::45260895::2,arkit:42897924,arkit:45260895,sink,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::42897924::2::TUY2Pu0EajgJT1Ww::first_seen_turn,taskblind-relation-v3::45260895::2::XNaBeFDpqUf2rZQY::first_seen_turn,True,423801,1.1221230770411574,466433,1.2254479434840366,exploratory post-hoc analysis,True,1,1,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
812f298cba492c4c8d49ffd9,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897924::4::TUY2Pu0EajgJT1Ww,taskblind-relation-v3::44358426::4::SsOIQOwUqfAEfTHN,taskblind-v3::42897924::4,taskblind-v3::44358426::4,arkit:42897924,arkit:44358426,sink,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""right""}",2,1,taskblind-relation-v3::42897924::4::TUY2Pu0EajgJT1Ww::first_seen_turn,taskblind-relation-v3::44358426::4::SsOIQOwUqfAEfTHN::first_seen_turn,True,423801,0.7494549547467017,455337,0.6163692858738687,exploratory post-hoc analysis,True,4,4,True,False,False,True,1,1,True,True,False,False,True,4,4,True,False,False,True,1,1,True,True,False,False,True,4,4,True,False,False,True,1,1,True,True,False,False,True,3,3,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,True,4,4,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
83c6ce987b27bcd7c1aa7e51,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897986::3::thOz3o5pLEhRxrnU,taskblind-relation-v3::42898756::3::OexNZavQ3LwOx7St,taskblind-v3::42897986::3,taskblind-v3::42898756::3,arkit:42897986,arkit:42898756,chair,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""ahead""}",1,3,taskblind-relation-v3::42897986::3::thOz3o5pLEhRxrnU::first_seen_turn,taskblind-relation-v3::42898756::3::OexNZavQ3LwOx7St::first_seen_turn,True,423319,0.7624128840379647,426146,0.8760388272938814,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,2,2,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,3,3,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
7cea5761781882549101fd8d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898024::3::oEGCytHZsYp0CfTe,taskblind-relation-v3::47204449::3::LLoK1bxhLNrlfJWg,taskblind-v3::42898024::3,taskblind-v3::47204449::3,arkit:42898024,arkit:47204449,fireplace,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42898024::3::oEGCytHZsYp0CfTe::first_seen_turn,taskblind-relation-v3::47204449::3::LLoK1bxhLNrlfJWg::first_seen_turn,True,423275,1.6463741672847885,471164,1.869713238507837,exploratory post-hoc analysis,True,3,3,True,False,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
c3b6944c691be796c10c2d23,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898075::3::nL8rEjzelmLkdKIz,taskblind-relation-v3::47204795::3::JnDOCliI8JcmyMzl,taskblind-v3::42898075::3,taskblind-v3::47204795::3,arkit:42898075,arkit:47204795,refrigerator,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::42898075::3::nL8rEjzelmLkdKIz::first_seen_turn,taskblind-relation-v3::47204795::3::JnDOCliI8JcmyMzl::first_seen_turn,True,423614,1.5868376988088475,472335,1.1106382711170604,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
26bf1018a5c805354edcbd92,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898408::3::rSdZ9HebToSjWm4Q,taskblind-relation-v3::41126998::3::Za5wtSWYI5IMMAex,taskblind-v3::42898408::3,taskblind-v3::41126998::3,arkit:42898408,arkit:41126998,sink,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42898408::3::rSdZ9HebToSjWm4Q::first_seen_turn,taskblind-relation-v3::41126998::3::Za5wtSWYI5IMMAex::first_seen_turn,True,423956,0.7452314879205572,383219,0.9174606309150464,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
a38d8a524d868d774ddd4377,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898408::3::utJJN3eonsJyNS2Y,taskblind-relation-v3::41126998::3::eDI7qWQRwjpnXRr3,taskblind-v3::42898408::3,taskblind-v3::41126998::3,arkit:42898408,arkit:41126998,bathtub,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""bathtub"", ""sector"": ""right""}",1,3,taskblind-relation-v3::42898408::3::utJJN3eonsJyNS2Y::first_seen_turn,taskblind-relation-v3::41126998::3::eDI7qWQRwjpnXRr3::first_seen_turn,True,423956,1.2093653943387166,383219,1.3084098335995167,exploratory post-hoc analysis,True,3,3,True,False,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
f0005071ed1cac4bc45b09cc,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898408::4::rSdZ9HebToSjWm4Q,taskblind-relation-v3::43896558::4::CB8xGQ6hHUDxJ20Y,taskblind-v3::42898408::4,taskblind-v3::43896558::4,arkit:42898408,arkit:43896558,sink,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""left""}",1,2,taskblind-relation-v3::42898408::4::rSdZ9HebToSjWm4Q::first_seen_turn,taskblind-relation-v3::43896558::4::CB8xGQ6hHUDxJ20Y::first_seen_turn,True,423956,0.5917791332791563,438415,0.5369372066433391,exploratory post-hoc analysis,True,1,1,True,True,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
6d9039e1bdaade2770d9144b,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898689::3::6MRre8zgytQTm9g9,taskblind-relation-v3::42899065::3::IuxYNuAlgNKlOGLH,taskblind-v3::42898689::3,taskblind-v3::42899065::3,arkit:42898689,arkit:42899065,bathtub,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""bathtub"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42898689::3::6MRre8zgytQTm9g9::first_seen_turn,taskblind-relation-v3::42899065::3::IuxYNuAlgNKlOGLH::first_seen_turn,True,426144,0.5537642471334601,434623,0.5616275934735332,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
3cbc78f18f30e347cc4d7da9,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898750::2::BPDEdr0xR3zopkdv,taskblind-relation-v3::47331619::2::TrIFBXHVGfNQ17Ob,taskblind-v3::42898750::2,taskblind-v3::47331619::2,arkit:42898750,arkit:47331619,toilet,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::42898750::2::BPDEdr0xR3zopkdv::first_seen_turn,taskblind-relation-v3::47331619::2::TrIFBXHVGfNQ17Ob::first_seen_turn,True,426150,1.0587628352761687,466906,1.1613395563053908,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
4faaed8fb8f59a434f055351,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898750::2::ktfUmiKixjdq6qIc,taskblind-relation-v3::44796212::2::pZoS5Mr6Lsv2q8Ad,taskblind-v3::42898750::2,taskblind-v3::44796212::2,arkit:42898750,arkit:44796212,sink,2,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::42898750::2::ktfUmiKixjdq6qIc::first_seen_turn,taskblind-relation-v3::44796212::2::pZoS5Mr6Lsv2q8Ad::first_seen_turn,True,426150,0.5938059442379721,464752,0.5589605029618555,exploratory post-hoc analysis,True,3,3,True,False,True,True,4,4,True,False,True,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
fc263f5ae662fc83207d9747,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898750::3::eoTImmNYZLhUeKCJ,taskblind-relation-v3::45662831::3::VMbdZrGncoRSvHxb,taskblind-v3::42898750::3,taskblind-v3::45662831::3,arkit:42898750,arkit:45662831,chair,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""right""}",3,1,taskblind-relation-v3::42898750::3::eoTImmNYZLhUeKCJ::first_seen_turn,taskblind-relation-v3::45662831::3::VMbdZrGncoRSvHxb::first_seen_turn,True,426150,1.656149865192722,468605,1.750853333131969,exploratory post-hoc analysis,True,3,3,True,True,False,True,7,,False,False,False,False,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
d3ea99dee27f489d2f310007,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898750::3::ktfUmiKixjdq6qIc,taskblind-relation-v3::45261515::3::ADfkhc3Ly3UwCH2z,taskblind-v3::42898750::3,taskblind-v3::45261515::3,arkit:42898750,arkit:45261515,sink,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42898750::3::ktfUmiKixjdq6qIc::first_seen_turn,taskblind-relation-v3::45261515::3::ADfkhc3Ly3UwCH2z::first_seen_turn,True,426150,1.127873161861076,467287,1.9155441456667468,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
27d4ca61f46084faf9b862dd,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898791::3::ygIcG5AB4QNVZTXu,taskblind-relation-v3::41048229::3::qjvAGcBLEHovIB57,taskblind-v3::42898791::3,taskblind-v3::41048229::3,arkit:42898791,arkit:41048229,dishwasher,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42898791::3::ygIcG5AB4QNVZTXu::first_seen_turn,taskblind-relation-v3::41048229::3::qjvAGcBLEHovIB57::first_seen_turn,True,434694,1.2075794338214063,381654,1.251449276163939,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
7994a662dbcf5f22bb32f75a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898791::4::uQFjKO1stTrjqNCD,taskblind-relation-v3::42445677::4::R7QaN0mq4bXh5ICa,taskblind-v3::42898791::4,taskblind-v3::42445677::4,arkit:42898791,arkit:42445677,table,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""left""}",3,1,taskblind-relation-v3::42898791::4::uQFjKO1stTrjqNCD::first_seen_turn,taskblind-relation-v3::42445677::4::R7QaN0mq4bXh5ICa::first_seen_turn,True,434694,3.56240790603928,422163,3.091375772725155,exploratory post-hoc analysis,True,1,1,True,False,False,True,4,4,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
82e81e980bed784b840b71ed,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898958::2::jPlaRKoz9tlkKEvU,taskblind-relation-v3::43828138::2::YI44Nh3lPXBVp3rC,taskblind-v3::42898958::2,taskblind-v3::43828138::2,arkit:42898958,arkit:43828138,washer,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""washer"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::42898958::2::jPlaRKoz9tlkKEvU::first_seen_turn,taskblind-relation-v3::43828138::2::YI44Nh3lPXBVp3rC::first_seen_turn,True,434625,1.1648770573303384,437452,1.853894354792106,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
35d24600b34560da13834da1,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898958::3::jPlaRKoz9tlkKEvU,taskblind-relation-v3::47115143::3::gvfG0c4Z0lPVLa3p,taskblind-v3::42898958::3,taskblind-v3::47115143::3,arkit:42898958,arkit:47115143,washer,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""sector"": ""right""}",2,1,taskblind-relation-v3::42898958::3::jPlaRKoz9tlkKEvU::first_seen_turn,taskblind-relation-v3::47115143::3::gvfG0c4Z0lPVLa3p::first_seen_turn,True,434625,1.0993982524633223,469607,1.1404992141049255,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,2,2,True,True,False,True,3,3,True,False,False,False,True,2,2,True,True,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
82deaea4fc40ffa534150226,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899065::2::IuxYNuAlgNKlOGLH,taskblind-relation-v3::41127085::2::ePdMQX0Tgqqq2ofS,taskblind-v3::42899065::2,taskblind-v3::41127085::2,arkit:42899065,arkit:41127085,bathtub,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""bathtub"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::42899065::2::IuxYNuAlgNKlOGLH::first_seen_turn,taskblind-relation-v3::41127085::2::ePdMQX0Tgqqq2ofS::first_seen_turn,True,434623,1.3568688318192355,383236,1.2538501109217266,exploratory post-hoc analysis,True,4,4,True,False,True,True,2,2,True,False,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
09df75b8e98fd87978941abe,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899065::2::bumAOuH0D3JmNe0c,taskblind-relation-v3::45260981::2::fvt6lwtvjOl1WKMa,taskblind-v3::42899065::2,taskblind-v3::45260981::2,arkit:42899065,arkit:45260981,tv monitor,2,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42899065::2::bumAOuH0D3JmNe0c::first_seen_turn,taskblind-relation-v3::45260981::2::fvt6lwtvjOl1WKMa::first_seen_turn,True,434623,3.9082546911630787,466346,3.70597490614936,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
64102d112ea7e72b4a14a812,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899065::4::IuxYNuAlgNKlOGLH,taskblind-relation-v3::41127082::4::tbt6Wno6gdgZYz8v,taskblind-v3::42899065::4,taskblind-v3::41127082::4,arkit:42899065,arkit:41127082,bathtub,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""bathtub"", ""sector"": ""right""}",2,1,taskblind-relation-v3::42899065::4::IuxYNuAlgNKlOGLH::first_seen_turn,taskblind-relation-v3::41127082::4::tbt6Wno6gdgZYz8v::first_seen_turn,True,434623,0.8646177591151016,383236,0.9748541838418319,exploratory post-hoc analysis,True,2,2,True,True,False,True,4,4,True,False,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,3,3,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
4ef34ee3b460625b30fb02f3,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899065::4::bumAOuH0D3JmNe0c,taskblind-relation-v3::42898791::4::XPmCdYs8QEDsMmk3,taskblind-v3::42899065::4,taskblind-v3::42898791::4,arkit:42899065,arkit:42898791,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""left""}",1,3,taskblind-relation-v3::42899065::4::bumAOuH0D3JmNe0c::first_seen_turn,taskblind-relation-v3::42898791::4::XPmCdYs8QEDsMmk3::first_seen_turn,True,434623,4.570194710912203,434694,3.6713880257975555,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
db406c86fd2ccaa6439cd612,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899327::3::qzR2GIoUbuz5Q7RP,taskblind-relation-v3::43828252::3::Q1rd6e0SJVVZlk97,taskblind-v3::42899327::3,taskblind-v3::43828252::3,arkit:42899327,arkit:43828252,toilet,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42899327::3::qzR2GIoUbuz5Q7RP::first_seen_turn,taskblind-relation-v3::43828252::3::Q1rd6e0SJVVZlk97::first_seen_turn,True,434878,1.015421058823426,437427,1.2538980259737267,exploratory post-hoc analysis,True,4,4,True,False,True,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
9069d4ed688aa307f6b124d1,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899327::4::SioregXooyk6Mpr9,taskblind-relation-v3::47331619::4::Ox2nuvsBIHfU2TYn,taskblind-v3::42899327::4,taskblind-v3::47331619::4,arkit:42899327,arkit:47331619,sink,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""left""}",1,2,taskblind-relation-v3::42899327::4::SioregXooyk6Mpr9::first_seen_turn,taskblind-relation-v3::47331619::4::Ox2nuvsBIHfU2TYn::first_seen_turn,True,434878,1.8892298542033867,466906,1.517222810420472,exploratory post-hoc analysis,True,4,4,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
7958705af6fba6286ee60b45,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899327::4::qzR2GIoUbuz5Q7RP,taskblind-relation-v3::47331619::4::TrIFBXHVGfNQ17Ob,taskblind-v3::42899327::4,taskblind-v3::47331619::4,arkit:42899327,arkit:47331619,toilet,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""sector"": ""left""}",1,2,taskblind-relation-v3::42899327::4::qzR2GIoUbuz5Q7RP::first_seen_turn,taskblind-relation-v3::47331619::4::TrIFBXHVGfNQ17Ob::first_seen_turn,True,434878,1.664930569829741,466906,1.5453469944954554,exploratory post-hoc analysis,True,4,4,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
1936597657b37a1212013f5c,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899477::4::CS5Sz75LF4ZqOLW2,taskblind-relation-v3::47332309::4::5fCi8Xv6f9vhxv0q,taskblind-v3::42899477::4,taskblind-v3::47332309::4,arkit:42899477,arkit:47332309,table,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""right""}",1,3,taskblind-relation-v3::42899477::4::CS5Sz75LF4ZqOLW2::first_seen_turn,taskblind-relation-v3::47332309::4::5fCi8Xv6f9vhxv0q::first_seen_turn,True,435376,1.5865616148113162,471680,1.5497534792065562,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
c337eb6a63b097bedbd2db05,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43649732::3::450GWGkPLCQqEaGc,taskblind-relation-v3::41254697::3::0zJ5DCv6oArnpK7S,taskblind-v3::43649732::3,taskblind-v3::41254697::3,arkit:43649732,arkit:41254697,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::43649732::3::450GWGkPLCQqEaGc::first_seen_turn,taskblind-relation-v3::41254697::3::0zJ5DCv6oArnpK7S::first_seen_turn,True,437218,1.0168938693667073,383967,1.263433325219544,exploratory post-hoc analysis,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
b1034f5df659c5ef3878c010,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43895999::4::yhrmdSBryzcITRvk,taskblind-relation-v3::47332508::4::lLqnB38IaocXF3zt,taskblind-v3::43895999::4,taskblind-v3::47332508::4,arkit:43895999,arkit:47332508,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::43895999::4::yhrmdSBryzcITRvk::first_seen_turn,taskblind-relation-v3::47332508::4::lLqnB38IaocXF3zt::first_seen_turn,True,438030,3.8542329313107855,472308,4.3795765859265385,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
e308fee3dde8b95a388ed72f,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::2::7U3G91OxHobpmZVg,taskblind-relation-v3::42444490::2::5FSwvgAJcf0Vh4T4,taskblind-v3::43896308::2,taskblind-v3::42444490::2,arkit:43896308,arkit:42444490,oven,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""oven"", ""sector"": ""right""}",1,2,taskblind-relation-v3::43896308::2::7U3G91OxHobpmZVg::first_seen_turn,taskblind-relation-v3::42444490::2::5FSwvgAJcf0Vh4T4::first_seen_turn,True,438104,1.7107722760992263,421069,1.3737061447053402,exploratory post-hoc analysis,True,4,4,True,False,True,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
bdd2625612002c8b17223c4e,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::3::2JjvkTz4dgWhKzkz,taskblind-relation-v3::42898791::3::uQFjKO1stTrjqNCD,taskblind-v3::43896308::3,taskblind-v3::42898791::3,arkit:43896308,arkit:42898791,table,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""ahead""}",1,3,taskblind-relation-v3::43896308::3::2JjvkTz4dgWhKzkz::first_seen_turn,taskblind-relation-v3::42898791::3::uQFjKO1stTrjqNCD::first_seen_turn,True,438104,1.5113165507331419,434694,1.7099569220983908,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
1c39eae9195928617b00c95c,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::3::4WBbO4o52yd8jIJj,taskblind-relation-v3::47331520::3::ZQvB8RmEja0StTP8,taskblind-v3::43896308::3,taskblind-v3::47331520::3,arkit:43896308,arkit:47331520,dishwasher,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""sector"": ""ahead""}",1,3,taskblind-relation-v3::43896308::3::4WBbO4o52yd8jIJj::first_seen_turn,taskblind-relation-v3::47331520::3::ZQvB8RmEja0StTP8::first_seen_turn,True,438104,1.1700693402469053,470551,1.4588168111116515,exploratory post-hoc analysis,True,6,,False,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
a68806260bb1682c5f2807b8,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::3::apxH0gqxrHBxZiA8,taskblind-relation-v3::45260895::3::XNaBeFDpqUf2rZQY,taskblind-v3::43896308::3,taskblind-v3::45260895::3,arkit:43896308,arkit:45260895,sink,3,"{""currently_visible"": false, ""distance_bin"": ""0_to_0.5"", ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""ahead""}",3,1,taskblind-relation-v3::43896308::3::apxH0gqxrHBxZiA8::first_seen_turn,taskblind-relation-v3::45260895::3::XNaBeFDpqUf2rZQY::first_seen_turn,True,438104,0.49593319411440273,466433,0.4885339448779183,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
0294a2221d01fabf31bbdf9e,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::4::2JjvkTz4dgWhKzkz,taskblind-relation-v3::42899109::4::H8UbC9IXPp6T3NQY,taskblind-v3::43896308::4,taskblind-v3::42899109::4,arkit:43896308,arkit:42899109,table,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""right""}",1,2,taskblind-relation-v3::43896308::4::2JjvkTz4dgWhKzkz::first_seen_turn,taskblind-relation-v3::42899109::4::H8UbC9IXPp6T3NQY::first_seen_turn,True,438104,3.015242806914776,434969,3.046286103544233,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
6055b2f61d4b01e96f004137,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::4::4WBbO4o52yd8jIJj,taskblind-relation-v3::47332696::4::SprLUzhdHw4Y9b3L,taskblind-v3::43896308::4,taskblind-v3::47332696::4,arkit:43896308,arkit:47332696,dishwasher,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""right""}",1,3,taskblind-relation-v3::43896308::4::4WBbO4o52yd8jIJj::first_seen_turn,taskblind-relation-v3::47332696::4::SprLUzhdHw4Y9b3L::first_seen_turn,True,438104,1.698161788001913,469279,1.7742989511138731,exploratory post-hoc analysis,True,3,3,True,False,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,
d0c325c798b6e958bb464852,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::4::apxH0gqxrHBxZiA8,taskblind-relation-v3::43896038::4::3Xv1GNa3DH1DYbLU,taskblind-v3::43896308::4,taskblind-v3::43896038::4,arkit:43896308,arkit:43896038,sink,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""sector"": ""right""}",3,1,taskblind-relation-v3::43896308::4::apxH0gqxrHBxZiA8::first_seen_turn,taskblind-relation-v3::43896038::4::3Xv1GNa3DH1DYbLU::first_seen_turn,True,438104,0.8340366874953233,437983,0.8493893603519626,exploratory post-hoc analysis,True,2,2,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
106ad68ae7a3bfc5d19d2e22,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896416::4::MOTyeBnPxgcnUfia,taskblind-relation-v3::41126644::4::ynyzYCmakxbHnmFO,taskblind-v3::43896416::4,taskblind-v3::41126644::4,arkit:43896416,arkit:41126644,bed,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""sector"": ""right""}",1,3,taskblind-relation-v3::43896416::4::MOTyeBnPxgcnUfia::first_seen_turn,taskblind-relation-v3::41126644::4::ynyzYCmakxbHnmFO::first_seen_turn,True,438369,1.1688517462059018,382645,1.2459586178336648,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
35060ff588d0320aca8bcfe6,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896536::4::Lsbuxk3AchTNIwcy,taskblind-relation-v3::42898756::4::PucICikyQAPe51Oj,taskblind-v3::43896536::4,taskblind-v3::42898756::4,arkit:43896536,arkit:42898756,bed,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""sector"": ""right""}",1,4,taskblind-relation-v3::43896536::4::Lsbuxk3AchTNIwcy::first_seen_turn,taskblind-relation-v3::42898756::4::PucICikyQAPe51Oj::first_seen_turn,True,438419,1.294653504296599,426146,1.728407590254212,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
ec6549b25fc3ac0dd98f4f38,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::44358360::3::lq4UegVNva2PyQiv,taskblind-relation-v3::41254697::3::TWgriir6hz5rCjkK,taskblind-v3::44358360::3,taskblind-v3::41254697::3,arkit:44358360,arkit:41254697,table,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::44358360::3::lq4UegVNva2PyQiv::first_seen_turn,taskblind-relation-v3::41254697::3::TWgriir6hz5rCjkK::first_seen_turn,True,438967,1.9639071301752369,383967,1.83363926345469,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
f1f57e195127cf395f5a6475,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::44358360::4::vvMHT1QBgSsJ98YU,taskblind-relation-v3::41126777::4::jCh4hleKznN3fWm7,taskblind-v3::44358360::4,taskblind-v3::41126777::4,arkit:44358360,arkit:41126777,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,4,taskblind-relation-v3::44358360::4::vvMHT1QBgSsJ98YU::first_seen_turn,taskblind-relation-v3::41126777::4::jCh4hleKznN3fWm7::first_seen_turn,True,438967,0.9621117671901669,382830,0.8850089826330432,exploratory post-hoc analysis,True,3,3,True,False,False,True,4,4,True,True,False,False,True,3,3,True,False,False,True,4,4,True,True,False,False,True,3,3,True,False,False,True,4,4,True,True,False,False,True,3,3,True,False,False,True,4,4,True,True,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,4,4,True,True,False,False,False,,,,,,False,,,,,,
e763996c51b17da6e3ca082d,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::44796443::3::hhazTMsbyxLAxNZF,taskblind-relation-v3::40958733::3::PuNRgDWrgGLzXWXa,taskblind-v3::44796443::3,taskblind-v3::40958733::3,arkit:44796443,arkit:40958733,bed,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""sector"": ""ahead""}",1,3,taskblind-relation-v3::44796443::3::hhazTMsbyxLAxNZF::first_seen_turn,taskblind-relation-v3::40958733::3::PuNRgDWrgGLzXWXa::first_seen_turn,True,464981,1.327066512008589,379801,1.2141485748203984,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,3,3,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,
45357b4e0bf2d9782e164ff1,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::44796584::3::oi0xHf0LKhwEjFOC,taskblind-relation-v3::47331619::3::TrIFBXHVGfNQ17Ob,taskblind-v3::44796584::3,taskblind-v3::47331619::3,arkit:44796584,arkit:47331619,toilet,3,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::44796584::3::oi0xHf0LKhwEjFOC::first_seen_turn,taskblind-relation-v3::47331619::3::TrIFBXHVGfNQ17Ob::first_seen_turn,True,466160,1.5559168550135598,466906,1.000391356330775,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
82217c748203a88e5caec92f,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::44796751::2::BW2Umy3Uhh4BdZke,taskblind-relation-v3::42897583::2::fT82pZR58ns6yvfI,taskblind-v3::44796751::2,taskblind-v3::42897583::2,arkit:44796751,arkit:42897583,tv monitor,2,"{""currently_visible"": true, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::44796751::2::BW2Umy3Uhh4BdZke::first_seen_turn,taskblind-relation-v3::42897583::2::fT82pZR58ns6yvfI::first_seen_turn,True,466234,3.866514417992266,422385,3.494155895937976,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,False,True,False,True,2,2,True,False,False,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,4,4,True,False,True,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,4,4,True,False,True,False,False,,,,,,False,,,,,,
b3e1c4ed902901085481c103,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45260895::3::CjJYrc2OZoxCdcmF,taskblind-relation-v3::43896038::3::dLpE2O4HKlaj3NfJ,taskblind-v3::45260895::3,taskblind-v3::43896038::3,arkit:45260895,arkit:43896038,toilet,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""sector"": ""ahead""}",3,1,taskblind-relation-v3::45260895::3::CjJYrc2OZoxCdcmF::first_seen_turn,taskblind-relation-v3::43896038::3::dLpE2O4HKlaj3NfJ::first_seen_turn,True,466433,0.9247671333634252,437983,0.8652060979885717,exploratory post-hoc analysis,True,3,3,True,True,False,True,2,2,True,False,False,False,True,3,3,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
784db84c141549a04301095a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45260981::4::cqaUwhBweBTWVShU,taskblind-relation-v3::41126777::4::YQKHbtLGkI7MbYgz,taskblind-v3::45260981::4,taskblind-v3::41126777::4,arkit:45260981,arkit:41126777,dishwasher,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""right""}",2,1,taskblind-relation-v3::45260981::4::cqaUwhBweBTWVShU::first_seen_turn,taskblind-relation-v3::41126777::4::YQKHbtLGkI7MbYgz::first_seen_turn,True,466346,3.002227559884177,382830,3.266066281389537,exploratory post-hoc analysis,True,3,3,True,False,False,True,2,2,True,False,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
845a9895c4c83ed79f268473,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45261060::3::rwf36EaJ1h8sHqLJ,taskblind-relation-v3::43896215::3::cbiSim0vjQR3eaPp,taskblind-v3::45261060::3,taskblind-v3::43896215::3,arkit:45261060,arkit:43896215,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::45261060::3::rwf36EaJ1h8sHqLJ::first_seen_turn,taskblind-relation-v3::43896215::3::cbiSim0vjQR3eaPp::first_seen_turn,True,466371,1.5948646875226333,438110,1.232678803906012,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,2,2,True,False,False,False,True,3,3,True,False,False,True,2,2,True,False,False,False,True,3,3,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
3e261518acee50271aa735aa,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45261060::3::zOk1z56eZ23xJAlg,taskblind-relation-v3::42897756::3::2XOZ0jh3SWWE3HZZ,taskblind-v3::45261060::3,taskblind-v3::42897756::3,arkit:45261060,arkit:42897756,sofa,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""sofa"", ""sector"": ""right""}",3,2,taskblind-relation-v3::45261060::3::zOk1z56eZ23xJAlg::first_seen_turn,taskblind-relation-v3::42897756::3::2XOZ0jh3SWWE3HZZ::first_seen_turn,True,466371,1.4912827269756093,423747,1.5545504668564158,exploratory post-hoc analysis,True,3,3,True,True,False,True,1,1,True,False,False,False,True,3,3,True,True,False,True,1,1,True,False,False,False,True,3,3,True,True,False,True,1,1,True,False,False,False,True,3,3,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
49fa410677459900ec4a48d3,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45261060::4::sRpNApCSjxls5Yzv,taskblind-relation-v3::47332309::4::OYdkoBFRXFaNttR4,taskblind-v3::45261060::4,taskblind-v3::47332309::4,arkit:45261060,arkit:47332309,chair,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""right""}",1,3,taskblind-relation-v3::45261060::4::sRpNApCSjxls5Yzv::first_seen_turn,taskblind-relation-v3::47332309::4::OYdkoBFRXFaNttR4::first_seen_turn,True,466371,2.744950689155973,471680,2.229068386580891,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,4,4,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,
5bb77a9321a2c7f30d07b7a6,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45261060::4::zOk1z56eZ23xJAlg,taskblind-relation-v3::47332309::4::PifZgn8z6vMYbQkv,taskblind-v3::45261060::4,taskblind-v3::47332309::4,arkit:45261060,arkit:47332309,sofa,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""sofa"", ""sector"": ""right""}",3,2,taskblind-relation-v3::45261060::4::zOk1z56eZ23xJAlg::first_seen_turn,taskblind-relation-v3::47332309::4::PifZgn8z6vMYbQkv::first_seen_turn,True,466371,1.3392668903933018,471680,1.0653016669161515,exploratory post-hoc analysis,True,3,3,True,True,False,True,2,2,True,True,False,True,True,1,1,True,False,False,True,2,2,True,True,False,False,True,3,3,True,True,False,True,2,2,True,True,False,True,True,3,3,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
b4dd385db8f325832680c44c,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45261725::2::AsYmkZlLfq2EcgWu,taskblind-relation-v3::47204795::2::JnDOCliI8JcmyMzl,taskblind-v3::45261725::2,taskblind-v3::47204795::2,arkit:45261725,arkit:47204795,refrigerator,2,"{""currently_visible"": true, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::45261725::2::AsYmkZlLfq2EcgWu::first_seen_turn,taskblind-relation-v3::47204795::2::JnDOCliI8JcmyMzl::first_seen_turn,True,468380,3.9326701064721257,472335,3.3767000377250236,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
716524fa98cda3ee42defbf9,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45261725::3::AsYmkZlLfq2EcgWu,taskblind-relation-v3::42445086::3::QnEQrpA2KMA7PQ6k,taskblind-v3::45261725::3,taskblind-v3::42445086::3,arkit:45261725,arkit:42445086,refrigerator,3,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""sector"": ""ahead""}",2,3,taskblind-relation-v3::45261725::3::AsYmkZlLfq2EcgWu::first_seen_turn,taskblind-relation-v3::42445086::3::QnEQrpA2KMA7PQ6k::first_seen_turn,True,468380,1.8017880478771269,421596,1.9015347394406297,exploratory post-hoc analysis,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
7dcbc4be68e2037957385a5c,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45662905::3::kTnKefsMm7hO0kiZ,taskblind-relation-v3::42897583::3::pf8H8aBdBPfFrJYb,taskblind-v3::45662905::3,taskblind-v3::42897583::3,arkit:45662905,arkit:42897583,stool,3,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""sector"": ""right""}",1,2,taskblind-relation-v3::45662905::3::kTnKefsMm7hO0kiZ::first_seen_turn,taskblind-relation-v3::42897583::3::pf8H8aBdBPfFrJYb::first_seen_turn,True,468654,2.7920288444358947,422385,2.052177079290192,exploratory post-hoc analysis,True,4,4,True,False,True,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
1495129f771fbd4dca105454,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45662905::4::449vj1eJfZerEONS,taskblind-relation-v3::42897583::4::fT82pZR58ns6yvfI,taskblind-v3::45662905::4,taskblind-v3::42897583::4,arkit:45662905,arkit:42897583,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::45662905::4::449vj1eJfZerEONS::first_seen_turn,taskblind-relation-v3::42897583::4::fT82pZR58ns6yvfI::first_seen_turn,True,468654,1.8816347665491584,422385,1.6575336694415312,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
5fd2919d213f1dcc8a796a53,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45662950::2::hOTlxPIz6quVrkkn,taskblind-relation-v3::47115126::2::Wu0fZsXqQZJLVnt3,taskblind-v3::45662950::2,taskblind-v3::47115126::2,arkit:45662950,arkit:47115126,chair,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""sector"": ""right""}",1,2,taskblind-relation-v3::45662950::2::hOTlxPIz6quVrkkn::first_seen_turn,taskblind-relation-v3::47115126::2::Wu0fZsXqQZJLVnt3::first_seen_turn,True,468650,1.2749574176239467,469635,1.2013923859205862,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
e83086ccf7929727f03c7c9a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45662950::3::hOTlxPIz6quVrkkn,taskblind-relation-v3::42898050::3::0LXYdCN44W1q8HAN,taskblind-v3::45662950::3,taskblind-v3::42898050::3,arkit:45662950,arkit:42898050,chair,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""ahead""}",1,3,taskblind-relation-v3::45662950::3::hOTlxPIz6quVrkkn::first_seen_turn,taskblind-relation-v3::42898050::3::0LXYdCN44W1q8HAN::first_seen_turn,True,468650,1.7037115899922428,423791,1.091317904765387,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
dc8d4437c41de8689e8f4633,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45662950::4::hOTlxPIz6quVrkkn,taskblind-relation-v3::42898756::4::OexNZavQ3LwOx7St,taskblind-v3::45662950::4,taskblind-v3::42898756::4,arkit:45662950,arkit:42898756,chair,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""right""}",1,3,taskblind-relation-v3::45662950::4::hOTlxPIz6quVrkkn::first_seen_turn,taskblind-relation-v3::42898756::4::OexNZavQ3LwOx7St::first_seen_turn,True,468650,3.4328891609418775,426146,3.187192472980123,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
82e64ec59bc17225e825001a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45662960::3::cCirf8OcdT9ypBnD,taskblind-relation-v3::43828390::3::qnhS5vU1lcoVkGKm,taskblind-v3::45662960::3,taskblind-v3::43828390::3,arkit:45662960,arkit:43828390,table,3,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""left""}",1,2,taskblind-relation-v3::45662960::3::cCirf8OcdT9ypBnD::first_seen_turn,taskblind-relation-v3::43828390::3::qnhS5vU1lcoVkGKm::first_seen_turn,True,468649,3.129555595092292,437709,4.74340559013242,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
225b0186bdc5310e759a9c90,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45663052::3::6S8vdWTPStHRsrcA,taskblind-relation-v3::43895863::3::CBlUes4OP0tJEp2T,taskblind-v3::45663052::3,taskblind-v3::43895863::3,arkit:45663052,arkit:43895863,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",2,1,taskblind-relation-v3::45663052::3::6S8vdWTPStHRsrcA::first_seen_turn,taskblind-relation-v3::43895863::3::CBlUes4OP0tJEp2T::first_seen_turn,True,468781,2.423654551081421,437740,2.271147886726422,exploratory post-hoc analysis,True,2,2,True,True,False,True,4,4,True,False,True,False,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,1,1,True,True,False,True,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
d9b2ea3ba9409be130fe1fd0,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::45663052::3::vddd1lnooEVYms6N,taskblind-relation-v3::45662905::3::A3hnBzCCozOGrnzE,taskblind-v3::45663052::3,taskblind-v3::45662905::3,arkit:45663052,arkit:45662905,bed,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""sector"": ""right""}",1,2,taskblind-relation-v3::45663052::3::vddd1lnooEVYms6N::first_seen_turn,taskblind-relation-v3::45662905::3::A3hnBzCCozOGrnzE::first_seen_turn,True,468781,1.546764802732937,468654,1.4237135549294768,exploratory post-hoc analysis,True,1,1,True,True,False,True,4,4,True,False,True,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
880891dc9c8afaac15522080,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115126::3::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::42897583::3::fT82pZR58ns6yvfI,taskblind-v3::47115126::3,taskblind-v3::42897583::3,arkit:47115126,arkit:42897583,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47115126::3::Hj2TRs5dyf2xVK3f::first_seen_turn,taskblind-relation-v3::42897583::3::fT82pZR58ns6yvfI::first_seen_turn,True,469635,1.1121787308601232,422385,1.235131423098883,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
932739af8105ae6898bd171f,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115143::4::gvfG0c4Z0lPVLa3p,taskblind-relation-v3::41098086::4::NXdvoNVH20UURvsQ,taskblind-v3::47115143::4,taskblind-v3::41098086::4,arkit:47115143,arkit:41098086,washer,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47115143::4::gvfG0c4Z0lPVLa3p::first_seen_turn,taskblind-relation-v3::41098086::4::NXdvoNVH20UURvsQ::first_seen_turn,True,469607,1.0608358834208305,381877,1.8483385331952291,exploratory post-hoc analysis,True,4,4,True,False,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
0be49265a31c0c6a925347b4,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115148::2::jXEqkyl0mKogKvnd,taskblind-relation-v3::41126611::2::pmNsf9rcTKiZ7Rjo,taskblind-v3::47115148::2,taskblind-v3::41126611::2,arkit:47115148,arkit:41126611,washer,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""washer"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::47115148::2::jXEqkyl0mKogKvnd::first_seen_turn,taskblind-relation-v3::41126611::2::pmNsf9rcTKiZ7Rjo::first_seen_turn,True,469607,1.7937702484467124,382950,1.3207722498015488,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
28729f1ddfdb134219379c0f,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115148::4::jXEqkyl0mKogKvnd,taskblind-relation-v3::47115628::4::FbRoCF7gQX4BXcmy,taskblind-v3::47115148::4,taskblind-v3::47115628::4,arkit:47115148,arkit:47115628,washer,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::47115148::4::jXEqkyl0mKogKvnd::first_seen_turn,taskblind-relation-v3::47115628::4::FbRoCF7gQX4BXcmy::first_seen_turn,True,469607,1.2649497603007638,470945,1.2963512609539376,exploratory post-hoc analysis,True,3,3,True,False,False,True,4,4,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,4,4,True,False,False,False,False,,,,,,False,,,,,,
6f27988e77fdd76a4e6f496a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115244::4::bYNhmvdxCSeewgHr,taskblind-relation-v3::41254697::4::0zJ5DCv6oArnpK7S,taskblind-v3::47115244::4,taskblind-v3::41254697::4,arkit:47115244,arkit:41254697,tv monitor,4,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::47115244::4::bYNhmvdxCSeewgHr::first_seen_turn,taskblind-relation-v3::41254697::4::0zJ5DCv6oArnpK7S::first_seen_turn,True,470052,1.9046518537110022,383967,1.7813440294902119,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
b40b5513bfcee47e3e138b08,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115482::3::EKGTzdMu9R2z8E2z,taskblind-relation-v3::41254697::3::04J9LxZGy7XOXPsN,taskblind-v3::47115482::3,taskblind-v3::41254697::3,arkit:47115482,arkit:41254697,chair,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47115482::3::EKGTzdMu9R2z8E2z::first_seen_turn,taskblind-relation-v3::41254697::3::04J9LxZGy7XOXPsN::first_seen_turn,True,470530,1.9934148713506084,383967,1.7591894118247964,exploratory post-hoc analysis,True,3,3,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
66afdef734c43c77621d5cb1,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi,taskblind-v3::47115628::3,taskblind-v3::42445086::3,arkit:47115628,arkit:42445086,washer,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""sector"": ""right""}",2,3,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy::first_seen_turn,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi::first_seen_turn,True,470945,1.5122630414984906,421596,1.329048735063274,exploratory post-hoc analysis,True,3,3,True,False,False,True,6,,False,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
11245b064bb824573967a844,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115628::4::59Nbxs0NiPZosUgZ,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA,taskblind-v3::47115628::4,taskblind-v3::45663052::4,arkit:47115628,arkit:45663052,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47115628::4::59Nbxs0NiPZosUgZ::first_seen_turn,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA::first_seen_turn,True,470945,1.6803590299844584,468781,1.5622782220336147,exploratory post-hoc analysis,True,4,4,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
42dfbccbc944126ba0df715e,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115628::4::7MK675BsMxPSPTwr,taskblind-relation-v3::41126621::4::QDxYB1SPkC2KOQsH,taskblind-v3::47115628::4,taskblind-v3::41126621::4,arkit:47115628,arkit:41126621,table,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""right""}",1,3,taskblind-relation-v3::47115628::4::7MK675BsMxPSPTwr::first_seen_turn,taskblind-relation-v3::41126621::4::QDxYB1SPkC2KOQsH::first_seen_turn,True,470945,1.8289451532071062,382950,1.774482993044714,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
f9f1945e7e4dfedbc68913a6,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204449::4::LLoK1bxhLNrlfJWg,taskblind-relation-v3::45261060::4::b787DrUzIAovRJKl,taskblind-v3::47204449::4,taskblind-v3::45261060::4,arkit:47204449,arkit:45261060,fireplace,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::47204449::4::LLoK1bxhLNrlfJWg::first_seen_turn,taskblind-relation-v3::45261060::4::b787DrUzIAovRJKl::first_seen_turn,True,471164,1.5581213755936534,466371,1.2597676719156616,exploratory post-hoc analysis,True,1,1,True,False,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,3,3,True,False,False,False,True,1,1,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,
d5e4bede2f3679422b9ec2bc,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204791::2::ChIq2wSRGx7vDc8t,taskblind-relation-v3::45662831::2::hRBXnyehUaNBUteu,taskblind-v3::47204791::2,taskblind-v3::45662831::2,arkit:47204791,arkit:45662831,oven,2,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 2, ""entity_label"": ""oven"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47204791::2::ChIq2wSRGx7vDc8t::first_seen_turn,taskblind-relation-v3::45662831::2::hRBXnyehUaNBUteu::first_seen_turn,True,472335,2.871371512342548,468605,2.010204592067269,exploratory post-hoc analysis,True,4,4,True,False,True,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
6f509d7d160d8040b898a34b,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204791::4::rQdejkVSYW3yaRKU,taskblind-relation-v3::41159488::4::spAJiehF4zJKSOfb,taskblind-v3::47204791::4,taskblind-v3::41159488::4,arkit:47204791,arkit:41159488,dishwasher,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""sector"": ""ahead""}",1,4,taskblind-relation-v3::47204791::4::rQdejkVSYW3yaRKU::first_seen_turn,taskblind-relation-v3::41159488::4::spAJiehF4zJKSOfb::first_seen_turn,True,472335,1.2154323074592674,381612,1.6365333031001303,exploratory post-hoc analysis,True,2,2,True,False,False,True,2,2,True,False,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
7212eece00572501535e9640,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204795::3::Fvgxu81ymO5tPJqg,taskblind-relation-v3::41048229::3::D37GUZC7PKFeyA2P,taskblind-v3::47204795::3,taskblind-v3::41048229::3,arkit:47204795,arkit:41048229,oven,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""oven"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47204795::3::Fvgxu81ymO5tPJqg::first_seen_turn,taskblind-relation-v3::41048229::3::D37GUZC7PKFeyA2P::first_seen_turn,True,472335,1.3252777896535117,381654,1.5641129891409102,exploratory post-hoc analysis,True,3,3,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
59ee027fb380527c4e230d44,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204795::4::Fvgxu81ymO5tPJqg,taskblind-relation-v3::42445086::4::y94LcNeteyXLP54O,taskblind-v3::47204795::4,taskblind-v3::42445086::4,arkit:47204795,arkit:42445086,oven,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""oven"", ""sector"": ""left""}",1,3,taskblind-relation-v3::47204795::4::Fvgxu81ymO5tPJqg::first_seen_turn,taskblind-relation-v3::42445086::4::y94LcNeteyXLP54O::first_seen_turn,True,472335,1.5217558993091471,421596,1.9270966529372213,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
0b2bb7ba2136e127fbb270bb,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204795::4::JnDOCliI8JcmyMzl,taskblind-relation-v3::42897924::4::O5gahpBuy5ZJvV7q,taskblind-v3::47204795::4,taskblind-v3::42897924::4,arkit:47204795,arkit:42897924,refrigerator,4,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""sector"": ""left""}",1,4,taskblind-relation-v3::47204795::4::JnDOCliI8JcmyMzl::first_seen_turn,taskblind-relation-v3::42897924::4::O5gahpBuy5ZJvV7q::first_seen_turn,True,472335,0.829086199478263,423801,0.7282932668695982,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
20c59311307ccb2bdc1f1e17,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204921::4::3kchcW0Ugl8emQUB,taskblind-relation-v3::45261060::4::rwf36EaJ1h8sHqLJ,taskblind-v3::47204921::4,taskblind-v3::45261060::4,arkit:47204921,arkit:45261060,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47204921::4::3kchcW0Ugl8emQUB::first_seen_turn,taskblind-relation-v3::45261060::4::rwf36EaJ1h8sHqLJ::first_seen_turn,True,478018,1.0885335856693876,466371,1.8774462805904197,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,False,False,False,True,3,3,True,False,False,True,2,2,True,True,False,False,True,3,3,True,False,False,True,2,2,True,True,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,
9e5d953de8cc93f8cff017ef,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47204921::4::ms2qHwNX9vtV4YPa,taskblind-relation-v3::42897671::4::5cDsPkRObSS4VZ7N,taskblind-v3::47204921::4,taskblind-v3::42897671::4,arkit:47204921,arkit:42897671,chair,4,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""right""}",1,3,taskblind-relation-v3::47204921::4::ms2qHwNX9vtV4YPa::first_seen_turn,taskblind-relation-v3::42897671::4::5cDsPkRObSS4VZ7N::first_seen_turn,True,478018,2.3893555682081673,422841,2.305830782284865,exploratory post-hoc analysis,True,3,3,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
9b586b375298ecabeddfc0d8,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47331002::2::Tq6P5viIUqSV5F5n,taskblind-relation-v3::45663052::2::6S8vdWTPStHRsrcA,taskblind-v3::47331002::2,taskblind-v3::45663052::2,arkit:47331002,arkit:45663052,tv monitor,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""ahead""}",1,2,taskblind-relation-v3::47331002::2::Tq6P5viIUqSV5F5n::first_seen_turn,taskblind-relation-v3::45663052::2::6S8vdWTPStHRsrcA::first_seen_turn,True,470341,1.5360353388941879,468781,1.0981161055870794,exploratory post-hoc analysis,True,3,3,True,False,True,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
c6381b95d55153128e928822,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47331002::3::Tq6P5viIUqSV5F5n,taskblind-relation-v3::45260981::3::fvt6lwtvjOl1WKMa,taskblind-v3::47331002::3,taskblind-v3::45260981::3,arkit:47331002,arkit:45260981,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""2_to_3"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47331002::3::Tq6P5viIUqSV5F5n::first_seen_turn,taskblind-relation-v3::45260981::3::fvt6lwtvjOl1WKMa::first_seen_turn,True,470341,2.6099653534781986,466346,2.6137652784195193,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,
8ec3953b43bfb6a64538bc9c,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47331520::4::gH7tZYzOvLZxwNdb,taskblind-relation-v3::42898750::4::eoTImmNYZLhUeKCJ,taskblind-v3::47331520::4,taskblind-v3::42898750::4,arkit:47331520,arkit:42898750,chair,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""right""}",1,3,taskblind-relation-v3::47331520::4::gH7tZYzOvLZxwNdb::first_seen_turn,taskblind-relation-v3::42898750::4::eoTImmNYZLhUeKCJ::first_seen_turn,True,470551,1.1781123782031047,426150,1.6241173071241426,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
9b60a1f96338af425a6e7c52,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47331541::3::8SPCPmxrKveJtSyx,taskblind-relation-v3::47332305::3::SpBUGqWLQlOJJXYS,taskblind-v3::47331541::3,taskblind-v3::47332305::3,arkit:47331541,arkit:47332305,chair,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""left""}",1,3,taskblind-relation-v3::47331541::3::8SPCPmxrKveJtSyx::first_seen_turn,taskblind-relation-v3::47332305::3::SpBUGqWLQlOJJXYS::first_seen_turn,True,466895,1.6076044821089763,471680,1.6610927658140087,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,2,2,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
7be31f801b2be66cddd164b7,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47331541::4::8SPCPmxrKveJtSyx,taskblind-relation-v3::47332305::4::SpBUGqWLQlOJJXYS,taskblind-v3::47331541::4,taskblind-v3::47332305::4,arkit:47331541,arkit:47332305,chair,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""sector"": ""right""}",1,3,taskblind-relation-v3::47331541::4::8SPCPmxrKveJtSyx::first_seen_turn,taskblind-relation-v3::47332305::4::SpBUGqWLQlOJJXYS::first_seen_turn,True,466895,1.4334397377959163,471680,1.2532557198378884,exploratory post-hoc analysis,True,2,2,True,False,False,True,3,3,True,True,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,3,3,True,True,False,True,True,2,2,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
49d91fa1021c666cc1a18679,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47331619::3::Ox2nuvsBIHfU2TYn,taskblind-relation-v3::43896038::3::3Xv1GNa3DH1DYbLU,taskblind-v3::47331619::3,taskblind-v3::43896038::3,arkit:47331619,arkit:43896038,sink,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""right""}",2,1,taskblind-relation-v3::47331619::3::Ox2nuvsBIHfU2TYn::first_seen_turn,taskblind-relation-v3::43896038::3::3Xv1GNa3DH1DYbLU::first_seen_turn,True,466906,0.505210512873929,437983,0.5328111000842225,exploratory post-hoc analysis,True,3,3,True,False,False,True,1,1,True,True,False,False,True,3,3,True,False,False,True,1,1,True,True,False,False,True,3,3,True,False,False,True,1,1,True,True,False,False,True,3,3,True,False,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,
1d5cf674cecbcc930390413a,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47332305::4::WMQ1oZSYm8zBLmsR,taskblind-relation-v3::41254697::4::2S2ReAO3GBqCuTto,taskblind-v3::47332305::4,taskblind-v3::41254697::4,arkit:47332305,arkit:41254697,sofa,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""sofa"", ""sector"": ""right""}",2,3,taskblind-relation-v3::47332305::4::WMQ1oZSYm8zBLmsR::first_seen_turn,taskblind-relation-v3::41254697::4::2S2ReAO3GBqCuTto::first_seen_turn,True,471680,1.053996338848271,383967,1.2313499212787398,exploratory post-hoc analysis,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,3,3,True,True,False,True,True,2,2,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,3,3,True,True,False,True,False,,,,,,False,,,,,,
ab10f6f61035b0ab56afc701,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47332309::3::5fCi8Xv6f9vhxv0q,taskblind-relation-v3::42898075::3::vVZFQCD2tuJqg6Qv,taskblind-v3::47332309::3,taskblind-v3::42898075::3,arkit:47332309,arkit:42898075,table,3,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""ahead""}",3,1,taskblind-relation-v3::47332309::3::5fCi8Xv6f9vhxv0q::first_seen_turn,taskblind-relation-v3::42898075::3::vVZFQCD2tuJqg6Qv::first_seen_turn,True,471680,1.2800381937090053,423614,1.9720433518320193,exploratory post-hoc analysis,True,1,1,True,False,False,True,1,1,True,True,False,False,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
8384b15538f28bc1939b6634,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47332309::3::OYdkoBFRXFaNttR4,taskblind-relation-v3::43896308::3::r8YcDSv3HD2qpuQK,taskblind-v3::47332309::3,taskblind-v3::43896308::3,arkit:47332309,arkit:43896308,chair,3,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""ahead""}",3,1,taskblind-relation-v3::47332309::3::OYdkoBFRXFaNttR4::first_seen_turn,taskblind-relation-v3::43896308::3::r8YcDSv3HD2qpuQK::first_seen_turn,True,471680,1.3070743635626418,438104,1.2021337707215416,exploratory post-hoc analysis,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,
b412dde7f371a8d6e54053a7,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47332508::2::lLqnB38IaocXF3zt,taskblind-relation-v3::44796212::2::n17KjczwoPlEOmNL,taskblind-v3::47332508::2,taskblind-v3::44796212::2,arkit:47332508,arkit:44796212,tv monitor,2,"{""currently_visible"": true, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""ahead""}",2,1,taskblind-relation-v3::47332508::2::lLqnB38IaocXF3zt::first_seen_turn,taskblind-relation-v3::44796212::2::n17KjczwoPlEOmNL::first_seen_turn,True,472308,1.5634402892065864,464752,1.7863141015489536,exploratory post-hoc analysis,True,3,3,True,False,True,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,
0fd6ab1bd8477afa03e60bc2,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47332748::3::iPMIdSHeX5cdAM4D,taskblind-relation-v3::41126621::3::QDxYB1SPkC2KOQsH,taskblind-v3::47332748::3,taskblind-v3::41126621::3,arkit:47332748,arkit:41126621,table,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""ahead""}",1,3,taskblind-relation-v3::47332748::3::iPMIdSHeX5cdAM4D::first_seen_turn,taskblind-relation-v3::41126621::3::QDxYB1SPkC2KOQsH::first_seen_turn,True,469278,1.4080588995589483,382950,1.5021073038144617,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,
04971c0368f2ac0555d9ea6d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::40958733::1::xFRJQN1haFZpsoUu,taskblind-relation-v3::44358360::1::Ds12eCTVzjRCKa1B,taskblind-v3::40958733::1,taskblind-v3::44358360::1,arkit:40958733,arkit:44358360,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",left,ahead,taskblind-relation-v3::40958733::1::xFRJQN1haFZpsoUu::signed_sector,taskblind-relation-v3::44358360::1::Ds12eCTVzjRCKa1B::signed_sector,True,379801,2.0725845966846075,438967,1.6544306785531413,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a5562c4b14d19f121af64740,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::40958733::3::2CN1lMouJgYnqBOR,taskblind-relation-v3::42899477::3::CS5Sz75LF4ZqOLW2,taskblind-v3::40958733::3,taskblind-v3::42899477::3,arkit:40958733,arkit:42899477,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,behind,taskblind-relation-v3::40958733::3::2CN1lMouJgYnqBOR::signed_sector,taskblind-relation-v3::42899477::3::CS5Sz75LF4ZqOLW2::signed_sector,True,379801,1.1618034090109584,435376,0.7603253683161102,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
ba648a5104a6f9f1e036d97e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::40958733::4::xFRJQN1haFZpsoUu,taskblind-relation-v3::42898408::4::lfSW4Joyoub4tEuK,taskblind-v3::40958733::4,taskblind-v3::42898408::4,arkit:40958733,arkit:42898408,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::40958733::4::xFRJQN1haFZpsoUu::signed_sector,taskblind-relation-v3::42898408::4::lfSW4Joyoub4tEuK::signed_sector,True,379801,1.1975314855035304,423956,0.52921549645738,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,True,False,True,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,
40f38cb753c5131b12c8bde6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41048229::2::ukgPb7FFEnWET56A,taskblind-relation-v3::42899869::2::MbJlZ45KCOzmzJdK,taskblind-v3::41048229::2,taskblind-v3::42899869::2,arkit:41048229,arkit:42899869,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::41048229::2::ukgPb7FFEnWET56A::signed_sector,taskblind-relation-v3::42899869::2::MbJlZ45KCOzmzJdK::signed_sector,True,381654,2.3887661192351124,435658,2.659675608052232,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
e563e90ab5b189d0bd1a83db,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41048229::4::XO4p9rtFPGwXuxwy,taskblind-relation-v3::42898958::4::jPlaRKoz9tlkKEvU,taskblind-v3::41048229::4,taskblind-v3::42898958::4,arkit:41048229,arkit:42898958,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""within_target"": false, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::41048229::4::XO4p9rtFPGwXuxwy::signed_sector,taskblind-relation-v3::42898958::4::jPlaRKoz9tlkKEvU::signed_sector,True,381654,2.047401304604974,434625,2.417669841536411,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,
094555167e5b8e35d0797868,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41098086::2::SybjnBK3e6ebnrcc,taskblind-relation-v3::42898791::2::8rLATmg1doPb6HL0,taskblind-v3::41098086::2,taskblind-v3::42898791::2,arkit:41098086,arkit:42898791,refrigerator,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 0.5}",left,behind,taskblind-relation-v3::41098086::2::SybjnBK3e6ebnrcc::signed_sector,taskblind-relation-v3::42898791::2::8rLATmg1doPb6HL0::signed_sector,True,381877,4.086645635831089,434694,3.1516668805616272,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
860599af86dd496d4e621230,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41098086::3::NXdvoNVH20UURvsQ,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi,taskblind-v3::41098086::3,taskblind-v3::42445086::3,arkit:41098086,arkit:42445086,washer,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::41098086::3::NXdvoNVH20UURvsQ::signed_sector,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi::signed_sector,True,381877,1.9546638507594614,421596,1.329048735063274,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
b3abb9040355509415e4b12a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126611::3::OldMg31xxiXJHJHh,taskblind-relation-v3::41048229::3::qjvAGcBLEHovIB57,taskblind-v3::41126611::3,taskblind-v3::41048229::3,arkit:41126611,arkit:41048229,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::41126611::3::OldMg31xxiXJHJHh::signed_sector,taskblind-relation-v3::41048229::3::qjvAGcBLEHovIB57::signed_sector,True,382950,1.2707901989225214,381654,1.251449276163939,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ed1baabd38485f415cf40e1c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126611::3::RGRa3Sh0RQQILbcj,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-v3::41126611::3,taskblind-v3::41159488::3,arkit:41126611,arkit:41159488,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::41126611::3::RGRa3Sh0RQQILbcj::signed_sector,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::signed_sector,True,382950,0.6303465166473564,381612,0.5790029470506757,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
330b29e8420b4f9a748ef322,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126611::3::pmNsf9rcTKiZ7Rjo,taskblind-relation-v3::41048229::3::XO4p9rtFPGwXuxwy,taskblind-v3::41126611::3,taskblind-v3::41048229::3,arkit:41126611,arkit:41048229,washer,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""within_target"": false, ""within_threshold"": 1.0}",left,ahead,taskblind-relation-v3::41126611::3::pmNsf9rcTKiZ7Rjo::signed_sector,taskblind-relation-v3::41048229::3::XO4p9rtFPGwXuxwy::signed_sector,True,382950,1.5428930422421674,381654,1.4518889580779704,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
377c4061e2fc3d37f5eef7c4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126619::2::UQEt8bfoFkWVG9gG,taskblind-relation-v3::41098086::2::NXdvoNVH20UURvsQ,taskblind-v3::41126619::2,taskblind-v3::41098086::2,arkit:41126619,arkit:41098086,washer,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""washer"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::41126619::2::UQEt8bfoFkWVG9gG::signed_sector,taskblind-relation-v3::41098086::2::NXdvoNVH20UURvsQ::signed_sector,True,382950,1.112815512582871,381877,3.263868168781105,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
118da3e94cfc193c7371b947,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126619::2::e99NBZKWuatRrq7k,taskblind-relation-v3::47331520::2::1j4ycXx1Nh3fhXex,taskblind-v3::41126619::2,taskblind-v3::47331520::2,arkit:41126619,arkit:47331520,refrigerator,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 5.0}",left,ahead,taskblind-relation-v3::41126619::2::e99NBZKWuatRrq7k::signed_sector,taskblind-relation-v3::47331520::2::1j4ycXx1Nh3fhXex::signed_sector,True,382950,0.8058963854850012,470551,0.7997498208750589,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ff466283532abca950448bd7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126619::3::gMnKUGHFULC8c3Mw,taskblind-relation-v3::47331520::3::ZQvB8RmEja0StTP8,taskblind-v3::41126619::3,taskblind-v3::47331520::3,arkit:41126619,arkit:47331520,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 2.0}",left,ahead,taskblind-relation-v3::41126619::3::gMnKUGHFULC8c3Mw::signed_sector,taskblind-relation-v3::47331520::3::ZQvB8RmEja0StTP8::signed_sector,True,382950,1.4749565473310566,470551,1.4588168111116515,exploratory post-hoc analysis,True,left,left,True,True,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
8c029dc2f8e7f7969e3aa4a6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126619::3::zHgJVKd5gX4bh49b,taskblind-relation-v3::42446080::3::fnx9Yxsdehmq2N0i,taskblind-v3::41126619::3,taskblind-v3::42446080::3,arkit:41126619,arkit:42446080,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",left,ahead,taskblind-relation-v3::41126619::3::zHgJVKd5gX4bh49b::signed_sector,taskblind-relation-v3::42446080::3::fnx9Yxsdehmq2N0i::signed_sector,True,382950,1.621961699848861,421948,1.1735057005492986,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a1794703f2e514191ce8b669,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126619::4::zHgJVKd5gX4bh49b,taskblind-relation-v3::45261060::4::cgCcYKWjByQEYOD8,taskblind-v3::41126619::4,taskblind-v3::45261060::4,arkit:41126619,arkit:45261060,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::41126619::4::zHgJVKd5gX4bh49b::signed_sector,taskblind-relation-v3::45261060::4::cgCcYKWjByQEYOD8::signed_sector,True,382950,1.9248102469131996,466371,1.7931349833110721,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
f257667191d8b542c21c701f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126621::3::RQGGdU86X7O5h0Ps,taskblind-relation-v3::43896308::3::4WBbO4o52yd8jIJj,taskblind-v3::41126621::3,taskblind-v3::43896308::3,arkit:41126621,arkit:43896308,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::41126621::3::RQGGdU86X7O5h0Ps::signed_sector,taskblind-relation-v3::43896308::3::4WBbO4o52yd8jIJj::signed_sector,True,382950,0.36013404618784545,438104,1.1700693402469053,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
50fdf5151e3ee00f366ef52e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126621::4::BBHx8MSwByiLuExT,taskblind-relation-v3::47115148::4::jXEqkyl0mKogKvnd,taskblind-v3::41126621::4,taskblind-v3::47115148::4,arkit:41126621,arkit:47115148,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::41126621::4::BBHx8MSwByiLuExT::signed_sector,taskblind-relation-v3::47115148::4::jXEqkyl0mKogKvnd::signed_sector,True,382950,2.382735771236591,469607,1.2649497603007638,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
fe78f8c5b45eca376b8f66c4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126644::2::KTigLuOkX08Qo7Gf,taskblind-relation-v3::43895999::2::ncjnVESiQj6Iauod,taskblind-v3::41126644::2,taskblind-v3::43895999::2,arkit:41126644,arkit:43895999,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::41126644::2::KTigLuOkX08Qo7Gf::signed_sector,taskblind-relation-v3::43895999::2::ncjnVESiQj6Iauod::signed_sector,True,382645,0.5407445679114823,438030,0.6726172737766803,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
3428dccdac8f361493a5adf4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126644::2::smvIm2T1ugA87ofw,taskblind-relation-v3::44796750::2::VOdxjOTRwFqsm1LN,taskblind-v3::41126644::2,taskblind-v3::44796750::2,arkit:41126644,arkit:44796750,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::41126644::2::smvIm2T1ugA87ofw::signed_sector,taskblind-relation-v3::44796750::2::VOdxjOTRwFqsm1LN::signed_sector,True,382645,1.645432690762492,466234,3.5632256000308176,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
26a2ee359dce9602073104a1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126644::3::WTjd8DIYg79pmAbz,taskblind-relation-v3::47331002::3::vK7HDvVYeYAacx5E,taskblind-v3::41126644::3,taskblind-v3::47331002::3,arkit:41126644,arkit:47331002,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::41126644::3::WTjd8DIYg79pmAbz::signed_sector,taskblind-relation-v3::47331002::3::vK7HDvVYeYAacx5E::signed_sector,True,382645,1.3958758829571165,470341,0.8731207997957707,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
9df04d4282871cc2dbff6b28,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126644::4::ynyzYCmakxbHnmFO,taskblind-relation-v3::47331922::4::lqHZg90qnYhtdDvt,taskblind-v3::41126644::4,taskblind-v3::47331922::4,arkit:41126644,arkit:47331922,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::41126644::4::ynyzYCmakxbHnmFO::signed_sector,taskblind-relation-v3::47331922::4::lqHZg90qnYhtdDvt::signed_sector,True,382645,1.2459586178336648,470826,0.5113417941136481,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
daa0350e66d3f9ebdf123503,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126705::3::UCraXQ0NKT3EtyK7,taskblind-relation-v3::42898958::3::uBn3L9ocSjlALVhd,taskblind-v3::41126705::3,taskblind-v3::42898958::3,arkit:41126705,arkit:42898958,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 1.0}",left,behind,taskblind-relation-v3::41126705::3::UCraXQ0NKT3EtyK7::signed_sector,taskblind-relation-v3::42898958::3::uBn3L9ocSjlALVhd::signed_sector,True,382633,1.5258924548452717,434625,1.4308971823708432,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
9177eb856f6fc0994103869c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126705::3::m6jG35tE8UDowvPy,taskblind-relation-v3::45662905::3::449vj1eJfZerEONS,taskblind-v3::41126705::3,taskblind-v3::45662905::3,arkit:41126705,arkit:45662905,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",left,behind,taskblind-relation-v3::41126705::3::m6jG35tE8UDowvPy::signed_sector,taskblind-relation-v3::45662905::3::449vj1eJfZerEONS::signed_sector,True,382633,3.261662811412341,468654,2.626076856999132,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
81869cddb07a57a12e3d9e74,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126705::4::UCraXQ0NKT3EtyK7,taskblind-relation-v3::42897924::4::O5gahpBuy5ZJvV7q,taskblind-v3::41126705::4,taskblind-v3::42897924::4,arkit:41126705,arkit:42897924,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::41126705::4::UCraXQ0NKT3EtyK7::signed_sector,taskblind-relation-v3::42897924::4::O5gahpBuy5ZJvV7q::signed_sector,True,382633,0.9545854505747808,423801,0.7282932668695982,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
5fd433a2e6836989a40b468a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126777::2::0KutW1vjVR1fdHCy,taskblind-relation-v3::47331520::2::oURyURqmI1ZBTxMx,taskblind-v3::41126777::2,taskblind-v3::47331520::2,arkit:41126777,arkit:47331520,stove,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::41126777::2::0KutW1vjVR1fdHCy::signed_sector,taskblind-relation-v3::47331520::2::oURyURqmI1ZBTxMx::signed_sector,True,382830,1.2342836660598233,470551,1.0107702364051163,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
fb87b10b07ea7cd613be263d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126777::4::0KutW1vjVR1fdHCy,taskblind-relation-v3::47204795::4::YUu2LPLUoOR6LaFz,taskblind-v3::41126777::4,taskblind-v3::47204795::4,arkit:41126777,arkit:47204795,stove,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::41126777::4::0KutW1vjVR1fdHCy::signed_sector,taskblind-relation-v3::47204795::4::YUu2LPLUoOR6LaFz::signed_sector,True,382830,3.31041826508875,472335,3.192611318656263,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
b62fd1c2ad442a8ce321737b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126777::4::9KesmRXehAaKe8YL,taskblind-relation-v3::45261294::4::4yVj4lztjqEf5Eod,taskblind-v3::41126777::4,taskblind-v3::45261294::4,arkit:41126777,arkit:45261294,sofa,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sofa"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::41126777::4::9KesmRXehAaKe8YL::signed_sector,taskblind-relation-v3::45261294::4::4yVj4lztjqEf5Eod::signed_sector,True,382830,2.957980793457551,466965,2.822781297455729,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,left,left,True,True,False,True,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,
61fd676646ae799a148e300c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126777::4::jCh4hleKznN3fWm7,taskblind-relation-v3::41159488::4::Ielx22UxQeFlbsn7,taskblind-v3::41126777::4,taskblind-v3::41159488::4,arkit:41126777,arkit:41159488,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",behind,left,taskblind-relation-v3::41126777::4::jCh4hleKznN3fWm7::signed_sector,taskblind-relation-v3::41159488::4::Ielx22UxQeFlbsn7::signed_sector,True,382830,0.8850089826330432,381612,0.9203265181443302,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
f7f572438568a5bca148774d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126777::4::lIBQoBYnL0rKXEUm,taskblind-relation-v3::43895863::4::OvDmDAxdnWKp1AIG,taskblind-v3::41126777::4,taskblind-v3::43895863::4,arkit:41126777,arkit:43895863,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::41126777::4::lIBQoBYnL0rKXEUm::signed_sector,taskblind-relation-v3::43895863::4::OvDmDAxdnWKp1AIG::signed_sector,True,382830,1.3366222358203592,437740,0.8881867330705865,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
aea0dd4f62c1ff8955de2f10,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126779::2::bHKnEW2xh2YrJGRf,taskblind-relation-v3::45663052::2::6S8vdWTPStHRsrcA,taskblind-v3::41126779::2,taskblind-v3::45663052::2,arkit:41126779,arkit:45663052,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",behind,ahead,taskblind-relation-v3::41126779::2::bHKnEW2xh2YrJGRf::signed_sector,taskblind-relation-v3::45663052::2::6S8vdWTPStHRsrcA::signed_sector,True,382830,1.0925953645776125,468781,1.0981161055870794,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
eea31d1228e8efda0a0e3203,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126779::4::bHKnEW2xh2YrJGRf,taskblind-relation-v3::42899065::4::bumAOuH0D3JmNe0c,taskblind-v3::41126779::4,taskblind-v3::42899065::4,arkit:41126779,arkit:42899065,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::41126779::4::bHKnEW2xh2YrJGRf::signed_sector,taskblind-relation-v3::42899065::4::bumAOuH0D3JmNe0c::signed_sector,True,382830,0.6875535994742741,434623,4.570194710912203,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
f106ea39f4514b0b6752843e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126783::1::cN8Rhaf9ZbcsFt9K,taskblind-relation-v3::42897986::1::CCBsDAIzV0cQtkk4,taskblind-v3::41126783::1,taskblind-v3::42897986::1,arkit:41126783,arkit:42897986,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::41126783::1::cN8Rhaf9ZbcsFt9K::signed_sector,taskblind-relation-v3::42897986::1::CCBsDAIzV0cQtkk4::signed_sector,True,382830,0.1852241340525414,423319,0.3082167537884904,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
af23d2e667789a868b14ad16,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126783::2::llX0eU2KVjreMFTd,taskblind-relation-v3::43895910::2::aSuUm01IQD9DgeGR,taskblind-v3::41126783::2,taskblind-v3::43895910::2,arkit:41126783,arkit:43895910,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,left,taskblind-relation-v3::41126783::2::llX0eU2KVjreMFTd::signed_sector,taskblind-relation-v3::43895910::2::aSuUm01IQD9DgeGR::signed_sector,True,382830,1.278346165896447,437729,0.39982211364886716,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
4d02968134ef233a38b157de,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126783::3::MC368nr2QGpR4T82,taskblind-relation-v3::45261294::3::4yVj4lztjqEf5Eod,taskblind-v3::41126783::3,taskblind-v3::45261294::3,arkit:41126783,arkit:45261294,sofa,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sofa"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::41126783::3::MC368nr2QGpR4T82::signed_sector,taskblind-relation-v3::45261294::3::4yVj4lztjqEf5Eod::signed_sector,True,382830,1.3659349586516984,466965,1.8482471875109412,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
b8545e2fe279a8c69593b9d3,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126783::4::cN8Rhaf9ZbcsFt9K,taskblind-relation-v3::45261060::4::rwf36EaJ1h8sHqLJ,taskblind-v3::41126783::4,taskblind-v3::45261060::4,arkit:41126783,arkit:45261060,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::41126783::4::cN8Rhaf9ZbcsFt9K::signed_sector,taskblind-relation-v3::45261060::4::rwf36EaJ1h8sHqLJ::signed_sector,True,382830,0.5769969339638453,466371,1.8774462805904197,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
32b9a86050a2ab54a3437614,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126783::4::llX0eU2KVjreMFTd,taskblind-relation-v3::42897756::4::UKtdJ6FugZUCO3Jc,taskblind-v3::41126783::4,taskblind-v3::42897756::4,arkit:41126783,arkit:42897756,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::41126783::4::llX0eU2KVjreMFTd::signed_sector,taskblind-relation-v3::42897756::4::UKtdJ6FugZUCO3Jc::signed_sector,True,382830,1.3912636135548566,423747,2.411038663298373,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
0662f2e4f2242f1fc1bb0a48,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126968::2::WeBZpAxeigPl8xNg,taskblind-relation-v3::41159762::2::d3ZESXVIipZqsJe1,taskblind-v3::41126968::2,taskblind-v3::41159762::2,arkit:41126968,arkit:41159762,bed,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,behind,taskblind-relation-v3::41126968::2::WeBZpAxeigPl8xNg::signed_sector,taskblind-relation-v3::41159762::2::d3ZESXVIipZqsJe1::signed_sector,True,383242,1.1344641733369971,382322,0.887971372750464,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
b5857028109cbc0327736e52,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126968::4::WeBZpAxeigPl8xNg,taskblind-relation-v3::45261294::4::22LgybYPvlbotHVS,taskblind-v3::41126968::4,taskblind-v3::45261294::4,arkit:41126968,arkit:45261294,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::41126968::4::WeBZpAxeigPl8xNg::signed_sector,taskblind-relation-v3::45261294::4::22LgybYPvlbotHVS::signed_sector,True,383242,2.2749002069772932,466965,1.6787021908490758,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
9849577459e47e1f6d47e63c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41126998::4::PXN0x8akBw6CWfZK,taskblind-relation-v3::41127085::4::6Xb1G0pH21UkHf5q,taskblind-v3::41126998::4,taskblind-v3::41127085::4,arkit:41126998,arkit:41127085,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::41126998::4::PXN0x8akBw6CWfZK::signed_sector,taskblind-relation-v3::41127085::4::6Xb1G0pH21UkHf5q::signed_sector,True,383219,1.5924103931538744,383236,0.14688468113715267,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
4815c1f2fdd0b148810bf941,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127082::1::PPyIZHNzmTJtyVCy,taskblind-relation-v3::47331922::1::APjieX2tatcWzGZX,taskblind-v3::41127082::1,taskblind-v3::47331922::1,arkit:41127082,arkit:47331922,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::41127082::1::PPyIZHNzmTJtyVCy::signed_sector,taskblind-relation-v3::47331922::1::APjieX2tatcWzGZX::signed_sector,True,383236,1.0247239014680813,470826,0.998065740136768,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
999598ed6d2ad5fa1b8ec54c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127082::2::PPyIZHNzmTJtyVCy,taskblind-relation-v3::42446080::2::jkHRb4jxU2lxnoAI,taskblind-v3::41127082::2,taskblind-v3::42446080::2,arkit:41127082,arkit:42446080,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 1.0}",ahead,behind,taskblind-relation-v3::41127082::2::PPyIZHNzmTJtyVCy::signed_sector,taskblind-relation-v3::42446080::2::jkHRb4jxU2lxnoAI::signed_sector,True,383236,0.2487552258693544,421948,0.24746966895977157,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
62067ec715bf67bb75536a37,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127082::3::KogFZftgxC2SC5S3,taskblind-relation-v3::44358426::3::SsOIQOwUqfAEfTHN,taskblind-v3::41127082::3,taskblind-v3::44358426::3,arkit:41127082,arkit:44358426,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::41127082::3::KogFZftgxC2SC5S3::signed_sector,taskblind-relation-v3::44358426::3::SsOIQOwUqfAEfTHN::signed_sector,True,383236,1.0014490231199211,455337,0.9790798537592941,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
05680574954a2595df659de0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127082::3::PPyIZHNzmTJtyVCy,taskblind-relation-v3::42898408::3::lfSW4Joyoub4tEuK,taskblind-v3::41127082::3,taskblind-v3::42898408::3,arkit:41127082,arkit:42898408,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::41127082::3::PPyIZHNzmTJtyVCy::signed_sector,taskblind-relation-v3::42898408::3::lfSW4Joyoub4tEuK::signed_sector,True,383236,1.0807548073521454,423956,1.0147300631392018,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
ce369f0a67ff1c72431301ad,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127085::3::6Xb1G0pH21UkHf5q,taskblind-relation-v3::41127082::3::q9FZDrmecVAkj2vO,taskblind-v3::41127085::3,taskblind-v3::41127082::3,arkit:41127085,arkit:41127082,toilet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 1.0}",left,ahead,taskblind-relation-v3::41127085::3::6Xb1G0pH21UkHf5q::signed_sector,taskblind-relation-v3::41127082::3::q9FZDrmecVAkj2vO::signed_sector,True,383236,0.7560651563305916,383236,0.7087253750618131,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
4ed7885668a1a2bbfbccc7e3,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127085::3::ePdMQX0Tgqqq2ofS,taskblind-relation-v3::42446080::3::FnPQkCLhuoP8suDZ,taskblind-v3::41127085::3,taskblind-v3::42446080::3,arkit:41127085,arkit:42446080,bathtub,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bathtub"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::41127085::3::ePdMQX0Tgqqq2ofS::signed_sector,taskblind-relation-v3::42446080::3::FnPQkCLhuoP8suDZ::signed_sector,True,383236,1.482612175603171,421948,1.3593023941542794,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
dcf26a12f68153a094f4cb71,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127085::4::bNhOtCDxAcRb3DJM,taskblind-relation-v3::43896215::4::guOCO8qE08STyKnw,taskblind-v3::41127085::4,taskblind-v3::43896215::4,arkit:41127085,arkit:43896215,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::41127085::4::bNhOtCDxAcRb3DJM::signed_sector,taskblind-relation-v3::43896215::4::guOCO8qE08STyKnw::signed_sector,True,383236,0.7698709028748224,438110,0.7257428097664913,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
1a2bca855501b939b10b3de7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41127085::4::ePdMQX0Tgqqq2ofS,taskblind-relation-v3::42897671::4::VAcH4awdI30yWsH0,taskblind-v3::41127085::4,taskblind-v3::42897671::4,arkit:41127085,arkit:42897671,bathtub,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bathtub"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::41127085::4::ePdMQX0Tgqqq2ofS::signed_sector,taskblind-relation-v3::42897671::4::VAcH4awdI30yWsH0::signed_sector,True,383236,1.3444436845233554,422841,2.338623201729166,exploratory post-hoc analysis,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
dd885a0c20952bab86f9eac8,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N,taskblind-relation-v3::47332748::2::iPMIdSHeX5cdAM4D,taskblind-v3::41159488::2,taskblind-v3::47332748::2,arkit:41159488,arkit:47332748,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N::signed_sector,taskblind-relation-v3::47332748::2::iPMIdSHeX5cdAM4D::signed_sector,True,381612,1.4834601365064621,469278,1.3997729779072656,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
3d040b61bcc20650f63a5cae,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41159488::2::zDd1RqkA3d4CLEl3,taskblind-relation-v3::47204656::2::NzyGXbWpuKp5XqL6,taskblind-v3::41159488::2,taskblind-v3::47204656::2,arkit:41159488,arkit:47204656,refrigerator,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::41159488::2::zDd1RqkA3d4CLEl3::signed_sector,taskblind-relation-v3::47204656::2::NzyGXbWpuKp5XqL6::signed_sector,True,381612,2.5660064316068785,472055,1.0840318025401618,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
c860a2d06254e353577585b9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41159488::3::zDd1RqkA3d4CLEl3,taskblind-relation-v3::47331520::3::1j4ycXx1Nh3fhXex,taskblind-v3::41159488::3,taskblind-v3::47331520::3,arkit:41159488,arkit:47331520,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::41159488::3::zDd1RqkA3d4CLEl3::signed_sector,taskblind-relation-v3::47331520::3::1j4ycXx1Nh3fhXex::signed_sector,True,381612,1.7196910090191404,470551,0.3451982072690598,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
1cf8d3d725d17b5fc412e8b3,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41159488::4::spAJiehF4zJKSOfb,taskblind-relation-v3::41126621::4::RQGGdU86X7O5h0Ps,taskblind-v3::41159488::4,taskblind-v3::41126621::4,arkit:41159488,arkit:41126621,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::41159488::4::spAJiehF4zJKSOfb::signed_sector,taskblind-relation-v3::41126621::4::RQGGdU86X7O5h0Ps::signed_sector,True,381612,1.6365333031001303,382950,2.3443414781534306,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
92ddd70cc3bb993afee118e7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41159488::4::zDd1RqkA3d4CLEl3,taskblind-relation-v3::42898792::4::hz8fTxJduMCN86eL,taskblind-v3::41159488::4,taskblind-v3::42898792::4,arkit:41159488,arkit:42898792,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 2.0}",ahead,behind,taskblind-relation-v3::41159488::4::zDd1RqkA3d4CLEl3::signed_sector,taskblind-relation-v3::42898792::4::hz8fTxJduMCN86eL::signed_sector,True,381612,0.492235121194566,434694,0.5616824655037393,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
fb6d78b57ee69ea715a5a964,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41159762::4::d3ZESXVIipZqsJe1,taskblind-relation-v3::42444754::4::NjO31NPDhQuLpQlp,taskblind-v3::41159762::4,taskblind-v3::42444754::4,arkit:41159762,arkit:42444754,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::41159762::4::d3ZESXVIipZqsJe1::signed_sector,taskblind-relation-v3::42444754::4::NjO31NPDhQuLpQlp::signed_sector,True,382322,1.587942392522226,421254,2.5963192832957716,exploratory post-hoc analysis,True,left,left,True,True,False,True,right,right,True,True,False,True,True,right,right,True,False,False,True,right,right,True,True,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
74462b7bfce61dd0b632de52,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41254697::2::0zJ5DCv6oArnpK7S,taskblind-relation-v3::43649732::2::450GWGkPLCQqEaGc,taskblind-v3::41254697::2,taskblind-v3::43649732::2,arkit:41254697,arkit:43649732,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::41254697::2::0zJ5DCv6oArnpK7S::signed_sector,taskblind-relation-v3::43649732::2::450GWGkPLCQqEaGc::signed_sector,True,383967,2.172749230406034,437218,1.4091911741084426,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
e09771a8a03bf274abd49c8c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::41254697::3::04J9LxZGy7XOXPsN,taskblind-relation-v3::43895910::3::16bpsA6mVRCDPuXd,taskblind-v3::41254697::3,taskblind-v3::43895910::3,arkit:41254697,arkit:43895910,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::41254697::3::04J9LxZGy7XOXPsN::signed_sector,taskblind-relation-v3::43895910::3::16bpsA6mVRCDPuXd::signed_sector,True,383967,1.7591894118247964,437729,1.577211155141457,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,
e04716f60574437bc6d14e1a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444513::1::gDA6sq8c2fQSaL0C,taskblind-relation-v3::42898408::1::utJJN3eonsJyNS2Y,taskblind-v3::42444513::1,taskblind-v3::42898408::1,arkit:42444513,arkit:42898408,bathtub,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bathtub"", ""within_target"": true, ""within_threshold"": 3.0}",behind,right,taskblind-relation-v3::42444513::1::gDA6sq8c2fQSaL0C::signed_sector,taskblind-relation-v3::42898408::1::utJJN3eonsJyNS2Y::signed_sector,True,421063,0.7635891466356582,423956,1.3593896358819928,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
995b8bb777bff773ff2aab9d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444513::1::ukMtAq0G6V5jikyV,taskblind-relation-v3::42898689::1::hSaZ6l1xRHG1WTLv,taskblind-v3::42444513::1,taskblind-v3::42898689::1,arkit:42444513,arkit:42898689,toilet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::42444513::1::ukMtAq0G6V5jikyV::signed_sector,taskblind-relation-v3::42898689::1::hSaZ6l1xRHG1WTLv::signed_sector,True,421063,0.9037283339091793,426144,0.9658241751845459,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
cd787a38f9dec3760d70de73,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444513::3::8TiDRgr3mYUQQGsv,taskblind-relation-v3::43896308::3::apxH0gqxrHBxZiA8,taskblind-v3::42444513::3,taskblind-v3::43896308::3,arkit:42444513,arkit:43896308,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 2.0}",left,ahead,taskblind-relation-v3::42444513::3::8TiDRgr3mYUQQGsv::signed_sector,taskblind-relation-v3::43896308::3::apxH0gqxrHBxZiA8::signed_sector,True,421063,0.46661545907456664,438104,0.49593319411440273,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
d5330a6ac418de883ddd28d1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444513::3::yUzQTZkJHoaUOZxp,taskblind-relation-v3::45261201::3::zZUw8qMXLs8cjUB0,taskblind-v3::42444513::3,taskblind-v3::45261201::3,arkit:42444513,arkit:45261201,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",left,behind,taskblind-relation-v3::42444513::3::yUzQTZkJHoaUOZxp::signed_sector,taskblind-relation-v3::45261201::3::zZUw8qMXLs8cjUB0::signed_sector,True,421063,0.46716316652531537,466741,0.8711579029200213,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
b2bd0e515853d1df9550cf8f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444513::4::gDA6sq8c2fQSaL0C,taskblind-relation-v3::41127082::4::tbt6Wno6gdgZYz8v,taskblind-v3::42444513::4,taskblind-v3::41127082::4,arkit:42444513,arkit:41127082,bathtub,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bathtub"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::42444513::4::gDA6sq8c2fQSaL0C::signed_sector,taskblind-relation-v3::41127082::4::tbt6Wno6gdgZYz8v::signed_sector,True,421063,1.1430279314433816,383236,0.9748541838418319,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
d35feb7cbc4fffc055e068e5,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444513::4::ukMtAq0G6V5jikyV,taskblind-relation-v3::44796584::4::oi0xHf0LKhwEjFOC,taskblind-v3::42444513::4,taskblind-v3::44796584::4,arkit:42444513,arkit:44796584,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::42444513::4::ukMtAq0G6V5jikyV::signed_sector,taskblind-relation-v3::44796584::4::oi0xHf0LKhwEjFOC::signed_sector,True,421063,0.27411563254876437,466160,0.771769915675729,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
27ee82a6209162df29fde48f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42444754::4::05xN1xEue2lvhfLY,taskblind-relation-v3::43896416::4::YQe0vhMSNrvGlhvA,taskblind-v3::42444754::4,taskblind-v3::43896416::4,arkit:42444754,arkit:43896416,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42444754::4::05xN1xEue2lvhfLY::signed_sector,taskblind-relation-v3::43896416::4::YQe0vhMSNrvGlhvA::signed_sector,True,421254,0.6295610854873055,438369,0.8310425926854625,exploratory post-hoc analysis,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
a1ff3479062e6b7d5dfa9971,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445007::2::hcNy1Z9tHQ9Vf1JO,taskblind-relation-v3::45662833::2::mcPPzjWv1NVj5Vvf,taskblind-v3::42445007::2,taskblind-v3::45662833::2,arkit:42445007,arkit:45662833,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::42445007::2::hcNy1Z9tHQ9Vf1JO::signed_sector,taskblind-relation-v3::45662833::2::mcPPzjWv1NVj5Vvf::signed_sector,True,421770,1.8736278098519465,468602,2.416214170988096,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,True,False,True,False,,,,,,False,,,,,,
300bb1c6672c2eb65bd2ee35,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445007::2::zV6EFgTplnJ0Rb3W,taskblind-relation-v3::47332305::2::bialfpi6bgCbnyPz,taskblind-v3::42445007::2,taskblind-v3::47332305::2,arkit:42445007,arkit:47332305,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::42445007::2::zV6EFgTplnJ0Rb3W::signed_sector,taskblind-relation-v3::47332305::2::bialfpi6bgCbnyPz::signed_sector,True,421770,0.6610075492499099,471680,0.7781920145146749,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
f6eb83ffd5160e095237ecfb,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47204921::3::3kchcW0Ugl8emQUB,taskblind-v3::42445007::3,taskblind-v3::47204921::3,arkit:42445007,arkit:47204921,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",behind,ahead,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::signed_sector,taskblind-relation-v3::47204921::3::3kchcW0Ugl8emQUB::signed_sector,True,421770,1.5195286308519895,478018,1.1727757487161963,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
c07531fc291646a78ed0dc23,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445007::4::hcNy1Z9tHQ9Vf1JO,taskblind-relation-v3::42899327::4::0h1IffNxjarpVzDQ,taskblind-v3::42445007::4,taskblind-v3::42899327::4,arkit:42445007,arkit:42899327,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::42445007::4::hcNy1Z9tHQ9Vf1JO::signed_sector,taskblind-relation-v3::42899327::4::0h1IffNxjarpVzDQ::signed_sector,True,421770,1.841637309661604,434878,1.3534722165386568,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
8efde32d78365b2687b5c2ae,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445007::4::zV6EFgTplnJ0Rb3W,taskblind-relation-v3::47331922::4::2cLqKojB4mZebRXz,taskblind-v3::42445007::4,taskblind-v3::47331922::4,arkit:42445007,arkit:47331922,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::42445007::4::zV6EFgTplnJ0Rb3W::signed_sector,taskblind-relation-v3::47331922::4::2cLqKojB4mZebRXz::signed_sector,True,421770,0.8312049349643986,470826,0.9831238855836424,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
0495260c3fd7638fd2543cce,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445051::3::rK0SDmBKJA6FDZHu,taskblind-relation-v3::42445086::3::z5Nx59zRh52OX7Hq,taskblind-v3::42445051::3,taskblind-v3::42445086::3,arkit:42445051,arkit:42445086,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 3.0}",behind,right,taskblind-relation-v3::42445051::3::rK0SDmBKJA6FDZHu::signed_sector,taskblind-relation-v3::42445086::3::z5Nx59zRh52OX7Hq::signed_sector,True,421656,1.8461758678314117,421596,1.4858663862234718,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
169d0d581a1e3918428f27a5,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445051::4::hIRLcqEvcBsqu8SW,taskblind-relation-v3::47115126::4::Hj2TRs5dyf2xVK3f,taskblind-v3::42445051::4,taskblind-v3::47115126::4,arkit:42445051,arkit:47115126,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::42445051::4::hIRLcqEvcBsqu8SW::signed_sector,taskblind-relation-v3::47115126::4::Hj2TRs5dyf2xVK3f::signed_sector,True,421656,2.2864029189262634,469635,2.4083874071584956,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
b8c761165455a2f5de589d70,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::1::6PsLKaeqlTwWn2Ky,taskblind-relation-v3::47115628::1::7MK675BsMxPSPTwr,taskblind-v3::42445086::1,taskblind-v3::47115628::1,arkit:42445086,arkit:47115628,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",ahead,right,taskblind-relation-v3::42445086::1::6PsLKaeqlTwWn2Ky::signed_sector,taskblind-relation-v3::47115628::1::7MK675BsMxPSPTwr::signed_sector,True,421596,1.2451545194364544,470945,1.68923975914248,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
8b334008c497d2f52c1a2e06,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::1::Cy1h84jEzPEIhHCo,taskblind-relation-v3::42899065::1::iOWslEV1drIZ2YTl,taskblind-v3::42445086::1,taskblind-v3::42899065::1,arkit:42445086,arkit:42899065,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::42445086::1::Cy1h84jEzPEIhHCo::signed_sector,taskblind-relation-v3::42899065::1::iOWslEV1drIZ2YTl::signed_sector,True,421596,1.8851822510028038,434623,2.6341393982329464,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
0175cb927e661dddb74d642f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj,taskblind-v3::42445086::2,taskblind-v3::41126611::2,arkit:42445086,arkit:41126611,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky::signed_sector,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj::signed_sector,True,421596,1.4052148985289017,382950,1.6290229348236915,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
61ce5b454c5875c4161720c7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::4::VnO62TWxOuFVClTi,taskblind-relation-v3::43828282::4::JoR4DCPhRUO59moT,taskblind-v3::42445086::4,taskblind-v3::43828282::4,arkit:42445086,arkit:43828282,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""within_target"": false, ""within_threshold"": 0.5}",left,behind,taskblind-relation-v3::42445086::4::VnO62TWxOuFVClTi::signed_sector,taskblind-relation-v3::43828282::4::JoR4DCPhRUO59moT::signed_sector,True,421596,3.0103382439244006,437546,2.852537372398498,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,left,left,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
dc455ac177fd2f01f117e01b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::4::y94LcNeteyXLP54O,taskblind-relation-v3::43896308::4::7U3G91OxHobpmZVg,taskblind-v3::42445086::4,taskblind-v3::43896308::4,arkit:42445086,arkit:43896308,oven,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""oven"", ""within_target"": true, ""within_threshold"": 5.0}",left,ahead,taskblind-relation-v3::42445086::4::y94LcNeteyXLP54O::signed_sector,taskblind-relation-v3::43896308::4::7U3G91OxHobpmZVg::signed_sector,True,421596,1.9270966529372213,438104,0.8608132618690271,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
d968e04951321c8353c4d6e2,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445677::2::R7QaN0mq4bXh5ICa,taskblind-relation-v3::45662831::2::M5D9taBHFYlglKOe,taskblind-v3::42445677::2,taskblind-v3::45662831::2,arkit:42445677,arkit:45662831,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::42445677::2::R7QaN0mq4bXh5ICa::signed_sector,taskblind-relation-v3::45662831::2::M5D9taBHFYlglKOe::signed_sector,True,422163,1.4281347867401792,468605,1.4550770987157577,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
2a409e593e10781862ca2e79,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445677::3::R7QaN0mq4bXh5ICa,taskblind-relation-v3::47332748::3::iPMIdSHeX5cdAM4D,taskblind-v3::42445677::3,taskblind-v3::47332748::3,arkit:42445677,arkit:47332748,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::42445677::3::R7QaN0mq4bXh5ICa::signed_sector,taskblind-relation-v3::47332748::3::iPMIdSHeX5cdAM4D::signed_sector,True,422163,1.9222832569807378,469278,1.4080588995589483,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
3d17d67be565ad2c0407e8f3,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445677::4::1wP7LE4A24ACdnAH,taskblind-relation-v3::44796750::4::PEAXxPXos1BJU9j1,taskblind-v3::42445677::4,taskblind-v3::44796750::4,arkit:42445677,arkit:44796750,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::42445677::4::1wP7LE4A24ACdnAH::signed_sector,taskblind-relation-v3::44796750::4::PEAXxPXos1BJU9j1::signed_sector,True,422163,2.475743063704864,466234,2.652070217659897,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
51f0443eed7caee463c724cd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445684::3::A64wUrxewJxqnhn2,taskblind-relation-v3::43828514::3::P7x861AIui546GEG,taskblind-v3::42445684::3,taskblind-v3::43828514::3,arkit:42445684,arkit:43828514,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::42445684::3::A64wUrxewJxqnhn2::signed_sector,taskblind-relation-v3::43828514::3::P7x861AIui546GEG::signed_sector,True,422155,1.5163070575413904,437686,2.0320019079639517,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
7b57c34a4073e7a1339897ea,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445684::4::WPLpGHTW0smnwniA,taskblind-relation-v3::43828496::4::cxoJBPXHoyG3bTDW,taskblind-v3::42445684::4,taskblind-v3::43828496::4,arkit:42445684,arkit:43828496,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::42445684::4::WPLpGHTW0smnwniA::signed_sector,taskblind-relation-v3::43828496::4::cxoJBPXHoyG3bTDW::signed_sector,True,422155,1.072481381758075,437689,1.6332323421967034,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
7328c10dde15be78404c1766,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445697::1::NY1t6anp4tDmfyVK,taskblind-relation-v3::47204921::1::DhXdZY8BjTHemv3l,taskblind-v3::42445697::1,taskblind-v3::47204921::1,arkit:42445697,arkit:47204921,bed,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42445697::1::NY1t6anp4tDmfyVK::signed_sector,taskblind-relation-v3::47204921::1::DhXdZY8BjTHemv3l::signed_sector,True,422148,1.7858847085491685,478018,2.361373510570454,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
0932f00a63f433364cc9b58c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445697::2::NY1t6anp4tDmfyVK,taskblind-relation-v3::43896416::2::MOTyeBnPxgcnUfia,taskblind-v3::42445697::2,taskblind-v3::43896416::2,arkit:42445697,arkit:43896416,bed,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::42445697::2::NY1t6anp4tDmfyVK::signed_sector,taskblind-relation-v3::43896416::2::MOTyeBnPxgcnUfia::signed_sector,True,422148,1.8811233143579453,438369,0.8841117669806762,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
7925e65769dffe4653112cb0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445697::3::NY1t6anp4tDmfyVK,taskblind-relation-v3::43896416::3::MOTyeBnPxgcnUfia,taskblind-v3::42445697::3,taskblind-v3::43896416::3,arkit:42445697,arkit:43896416,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42445697::3::NY1t6anp4tDmfyVK::signed_sector,taskblind-relation-v3::43896416::3::MOTyeBnPxgcnUfia::signed_sector,True,422148,2.861794659491076,438369,1.4024306261825092,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
7020482dfb081c510655c550,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445697::4::NY1t6anp4tDmfyVK,taskblind-relation-v3::44796579::4::0qbZWi4CAvPXdWpk,taskblind-v3::42445697::4,taskblind-v3::44796579::4,arkit:42445697,arkit:44796579,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::42445697::4::NY1t6anp4tDmfyVK::signed_sector,taskblind-relation-v3::44796579::4::0qbZWi4CAvPXdWpk::signed_sector,True,422148,2.5030043530806094,466162,2.0555560767437866,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
28d976ce7a75056b3d5e9015,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446080::1::fnx9Yxsdehmq2N0i,taskblind-relation-v3::42897622::1::VtpGPcMQY7wxECLt,taskblind-v3::42446080::1,taskblind-v3::42897622::1,arkit:42446080,arkit:42897622,sink,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::42446080::1::fnx9Yxsdehmq2N0i::signed_sector,taskblind-relation-v3::42897622::1::VtpGPcMQY7wxECLt::signed_sector,True,421948,0.7227077853114919,422369,1.6181155139344028,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
a5a68227946041507ec528ec,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446080::1::jkHRb4jxU2lxnoAI,taskblind-relation-v3::43896038::1::XEkAaXRUyUi97xKd,taskblind-v3::42446080::1,taskblind-v3::43896038::1,arkit:42446080,arkit:43896038,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",left,ahead,taskblind-relation-v3::42446080::1::jkHRb4jxU2lxnoAI::signed_sector,taskblind-relation-v3::43896038::1::XEkAaXRUyUi97xKd::signed_sector,True,421948,0.7255979038552949,437983,0.6182172627297623,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
34e9f93faa1c024d5afa20bd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446080::2::fnx9Yxsdehmq2N0i,taskblind-relation-v3::44796212::2::pZoS5Mr6Lsv2q8Ad,taskblind-v3::42446080::2,taskblind-v3::44796212::2,arkit:42446080,arkit:44796212,sink,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 3.0}",behind,ahead,taskblind-relation-v3::42446080::2::fnx9Yxsdehmq2N0i::signed_sector,taskblind-relation-v3::44796212::2::pZoS5Mr6Lsv2q8Ad::signed_sector,True,421948,0.3404786234102217,464752,0.5589605029618555,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,ahead,ahead,True,True,False,True,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
5f75b326f23d2428f2cf2f94,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446493::1::iEYIDVV1Xs2n5bJZ,taskblind-relation-v3::41126611::1::6AxAm3jubcnfsebZ,taskblind-v3::42446493::1,taskblind-v3::41126611::1,arkit:42446493,arkit:41126611,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::42446493::1::iEYIDVV1Xs2n5bJZ::signed_sector,taskblind-relation-v3::41126611::1::6AxAm3jubcnfsebZ::signed_sector,True,422518,0.9913815439755318,382950,0.7513977966910976,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
b0b6d8184a98e4171037e27e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446493::4::iEYIDVV1Xs2n5bJZ,taskblind-relation-v3::41126611::4::6AxAm3jubcnfsebZ,taskblind-v3::42446493::4,taskblind-v3::41126611::4,arkit:42446493,arkit:41126611,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::42446493::4::iEYIDVV1Xs2n5bJZ::signed_sector,taskblind-relation-v3::41126611::4::6AxAm3jubcnfsebZ::signed_sector,True,422518,0.9564412914166446,382950,0.9181191945978038,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
abf94e1182e7d83e588b2b95,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::1::cwpNDerTWwJ6SVGq,taskblind-relation-v3::41048229::1::ukgPb7FFEnWET56A,taskblind-v3::42446607::1,taskblind-v3::41048229::1,arkit:42446607,arkit:41048229,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,right,taskblind-relation-v3::42446607::1::cwpNDerTWwJ6SVGq::signed_sector,taskblind-relation-v3::41048229::1::ukgPb7FFEnWET56A::signed_sector,True,422384,1.1271371645958959,381654,1.089899779016784,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
e3e4343e8137ae5e8c1b7a90,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::1::nva4txPqTfkNBWJE,taskblind-relation-v3::42897756::1::UKtdJ6FugZUCO3Jc,taskblind-v3::42446607::1,taskblind-v3::42897756::1,arkit:42446607,arkit:42897756,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,right,taskblind-relation-v3::42446607::1::nva4txPqTfkNBWJE::signed_sector,taskblind-relation-v3::42897756::1::UKtdJ6FugZUCO3Jc::signed_sector,True,422384,1.5036147446024462,423747,1.6983685638121282,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
0b0bf41a2083a4f423fbb3fa,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::2::cwpNDerTWwJ6SVGq,taskblind-relation-v3::47115322::2::BIIriAICLFTUtFzC,taskblind-v3::42446607::2,taskblind-v3::47115322::2,arkit:42446607,arkit:47115322,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::42446607::2::cwpNDerTWwJ6SVGq::signed_sector,taskblind-relation-v3::47115322::2::BIIriAICLFTUtFzC::signed_sector,True,422384,1.2432594559113237,470334,1.6690705423015506,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
bd22f49ac0a0a752cb69532f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::3::WB6OAYD71RhNUyrC,taskblind-relation-v3::43828282::3::IM3dmBehEA2zPTwF,taskblind-v3::42446607::3,taskblind-v3::43828282::3,arkit:42446607,arkit:43828282,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",right,behind,taskblind-relation-v3::42446607::3::WB6OAYD71RhNUyrC::signed_sector,taskblind-relation-v3::43828282::3::IM3dmBehEA2zPTwF::signed_sector,True,422384,4.465054092076098,437546,4.383239992762982,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
a9ba26025e89aeba1b73c602,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::3::cwpNDerTWwJ6SVGq,taskblind-relation-v3::43828138::3::kTzsEauxYtuSK6XZ,taskblind-v3::42446607::3,taskblind-v3::43828138::3,arkit:42446607,arkit:43828138,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42446607::3::cwpNDerTWwJ6SVGq::signed_sector,taskblind-relation-v3::43828138::3::kTzsEauxYtuSK6XZ::signed_sector,True,422384,2.266646901648179,437452,1.9431366949581779,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
9ce9c232533143656fb8e925,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::4::Lw695IVvVzXiIGTY,taskblind-relation-v3::41048229::4::yMT9DyxPGUWchhDv,taskblind-v3::42446607::4,taskblind-v3::41048229::4,arkit:42446607,arkit:41048229,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::42446607::4::Lw695IVvVzXiIGTY::signed_sector,taskblind-relation-v3::41048229::4::yMT9DyxPGUWchhDv::signed_sector,True,422384,3.9243215675492586,381654,1.0324114594034937,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
14586189c8667abb102d233e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42446607::4::nva4txPqTfkNBWJE,taskblind-relation-v3::42898408::4::Ds1FbzhPJ2fw1wb4,taskblind-v3::42446607::4,taskblind-v3::42898408::4,arkit:42446607,arkit:42898408,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42446607::4::nva4txPqTfkNBWJE::signed_sector,taskblind-relation-v3::42898408::4::Ds1FbzhPJ2fw1wb4::signed_sector,True,422384,4.455367825926495,423956,0.5428304428431207,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
b6b8af206f42fe874ffe350a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897583::1::yLomWUcye58xGSns,taskblind-relation-v3::45261532::1::JBHB34p8pNLQtt3O,taskblind-v3::42897583::1,taskblind-v3::45261532::1,arkit:42897583,arkit:45261532,stove,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,right,taskblind-relation-v3::42897583::1::yLomWUcye58xGSns::signed_sector,taskblind-relation-v3::45261532::1::JBHB34p8pNLQtt3O::signed_sector,True,422385,0.9081215830712714,467334,1.2651857862652294,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
ce5f59c91d20ac787db7e585,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897583::2::yLomWUcye58xGSns,taskblind-relation-v3::45260981::2::3zKVSDJvLiq09DGL,taskblind-v3::42897583::2,taskblind-v3::45260981::2,arkit:42897583,arkit:45260981,stove,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::42897583::2::yLomWUcye58xGSns::signed_sector,taskblind-relation-v3::45260981::2::3zKVSDJvLiq09DGL::signed_sector,True,422385,2.117336542137483,466346,1.665013532329151,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
3cff70ea3078c9ee7514e63f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897583::3::fT82pZR58ns6yvfI,taskblind-relation-v3::44796750::3::PEAXxPXos1BJU9j1,taskblind-v3::42897583::3,taskblind-v3::44796750::3,arkit:42897583,arkit:44796750,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42897583::3::fT82pZR58ns6yvfI::signed_sector,taskblind-relation-v3::44796750::3::PEAXxPXos1BJU9j1::signed_sector,True,422385,1.235131423098883,466234,2.197838600527722,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,right,right,True,True,False,True,left,left,True,True,False,True,True,right,right,True,True,False,True,left,left,True,True,False,True,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,
1a50cf2afa74764b255b0f81,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897583::3::pf8H8aBdBPfFrJYb,taskblind-relation-v3::41159762::3::GuGnKMs1hWKMGHDY,taskblind-v3::42897583::3,taskblind-v3::41159762::3,arkit:42897583,arkit:41159762,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::42897583::3::pf8H8aBdBPfFrJYb::signed_sector,taskblind-relation-v3::41159762::3::GuGnKMs1hWKMGHDY::signed_sector,True,422385,2.052177079290192,382322,2.557107386256345,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
3df0a49f7cbcc1ed63477cb9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897583::4::aVjS1m8wma6tRrx4,taskblind-relation-v3::41126783::4::MC368nr2QGpR4T82,taskblind-v3::42897583::4,taskblind-v3::41126783::4,arkit:42897583,arkit:41126783,sofa,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sofa"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::42897583::4::aVjS1m8wma6tRrx4::signed_sector,taskblind-relation-v3::41126783::4::MC368nr2QGpR4T82::signed_sector,True,422385,3.4133900350845616,382830,2.860341941522485,exploratory post-hoc analysis,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
f27e7a232104d35f4cb9e55a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897583::4::pf8H8aBdBPfFrJYb,taskblind-relation-v3::43828138::4::0HQmh0YTrPlG6a9A,taskblind-v3::42897583::4,taskblind-v3::43828138::4,arkit:42897583,arkit:43828138,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",left,behind,taskblind-relation-v3::42897583::4::pf8H8aBdBPfFrJYb::signed_sector,taskblind-relation-v3::43828138::4::0HQmh0YTrPlG6a9A::signed_sector,True,422385,2.627270794979231,437452,2.620696527764696,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
719dbedcc889cbd276a874a2,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897622::3::VtpGPcMQY7wxECLt,taskblind-relation-v3::45261060::3::cgCcYKWjByQEYOD8,taskblind-v3::42897622::3,taskblind-v3::45261060::3,arkit:42897622,arkit:45261060,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 0.5}",right,behind,taskblind-relation-v3::42897622::3::VtpGPcMQY7wxECLt::signed_sector,taskblind-relation-v3::45261060::3::cgCcYKWjByQEYOD8::signed_sector,True,422369,1.1154056870508509,466371,3.8130656229708353,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
607ac4f8337caebad10be580,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897622::3::e4riYFWbKPr6h5Hb,taskblind-relation-v3::42444513::3::ukMtAq0G6V5jikyV,taskblind-v3::42897622::3,taskblind-v3::42444513::3,arkit:42897622,arkit:42444513,toilet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42897622::3::e4riYFWbKPr6h5Hb::signed_sector,taskblind-relation-v3::42444513::3::ukMtAq0G6V5jikyV::signed_sector,True,422369,1.468990167293534,421063,0.851119813284479,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
035a80540114dbe5097ee704,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897643::1::UoulMyZL09lXS4bN,taskblind-relation-v3::43896308::1::4WBbO4o52yd8jIJj,taskblind-v3::42897643::1,taskblind-v3::43896308::1,arkit:42897643,arkit:43896308,dishwasher,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""dishwasher"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::42897643::1::UoulMyZL09lXS4bN::signed_sector,taskblind-relation-v3::43896308::1::4WBbO4o52yd8jIJj::signed_sector,True,422849,1.241215794858874,438104,1.0934849739280703,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
82cbeddc9100e0936879721e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897643::3::sY2yEAVb6xkXNCYF,taskblind-relation-v3::47332452::3::6erkWOvVrfMEVJ2w,taskblind-v3::42897643::3,taskblind-v3::47332452::3,arkit:42897643,arkit:47332452,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 1.0}",behind,ahead,taskblind-relation-v3::42897643::3::sY2yEAVb6xkXNCYF::signed_sector,taskblind-relation-v3::47332452::3::6erkWOvVrfMEVJ2w::signed_sector,True,422849,3.3587224488185385,472317,1.3723073645073385,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
501d09c0577254bd454cc15e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897643::4::UoulMyZL09lXS4bN,taskblind-relation-v3::47204791::4::rQdejkVSYW3yaRKU,taskblind-v3::42897643::4,taskblind-v3::47204791::4,arkit:42897643,arkit:47204791,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::42897643::4::UoulMyZL09lXS4bN::signed_sector,taskblind-relation-v3::47204791::4::rQdejkVSYW3yaRKU::signed_sector,True,422849,1.373634208452912,472335,1.2154323074592674,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
2483de8ed5412d6e0bf81614,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897671::1::LPhQop7UELZJ2C9o,taskblind-relation-v3::42446080::1::nxY901v4a4LxZ6qF,taskblind-v3::42897671::1,taskblind-v3::42446080::1,arkit:42897671,arkit:42446080,toilet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""toilet"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42897671::1::LPhQop7UELZJ2C9o::signed_sector,taskblind-relation-v3::42446080::1::nxY901v4a4LxZ6qF::signed_sector,True,422841,1.3804351047923977,421948,0.8730818938228,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
c704c230f0225cb0712781fd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897671::2::KOYWlYdQ1cP2FWOx,taskblind-relation-v3::45261515::2::ADfkhc3Ly3UwCH2z,taskblind-v3::42897671::2,taskblind-v3::45261515::2,arkit:42897671,arkit:45261515,sink,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::42897671::2::KOYWlYdQ1cP2FWOx::signed_sector,taskblind-relation-v3::45261515::2::ADfkhc3Ly3UwCH2z::signed_sector,True,422841,1.2945805084972053,467287,3.230836991084268,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ebaa4bf7742892a4ed4722cd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897671::4::KOYWlYdQ1cP2FWOx,taskblind-relation-v3::42897622::4::VtpGPcMQY7wxECLt,taskblind-v3::42897671::4,taskblind-v3::42897622::4,arkit:42897671,arkit:42897622,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42897671::4::KOYWlYdQ1cP2FWOx::signed_sector,taskblind-relation-v3::42897622::4::VtpGPcMQY7wxECLt::signed_sector,True,422841,3.093671127959931,422369,2.0292737510888186,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
ff5ba558b46b0c96b001fc2c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897720::1::8D55yH9x8MEvdDLz,taskblind-relation-v3::43895863::1::OvDmDAxdnWKp1AIG,taskblind-v3::42897720::1,taskblind-v3::43895863::1,arkit:42897720,arkit:43895863,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 2.0}",ahead,right,taskblind-relation-v3::42897720::1::8D55yH9x8MEvdDLz::signed_sector,taskblind-relation-v3::43895863::1::OvDmDAxdnWKp1AIG::signed_sector,True,423325,3.160378354947302,437740,2.861345943107503,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
3b6d59cef08d2149e77484e7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897720::2::8D55yH9x8MEvdDLz,taskblind-relation-v3::43895863::2::OvDmDAxdnWKp1AIG,taskblind-v3::42897720::2,taskblind-v3::43895863::2,arkit:42897720,arkit:43895863,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::42897720::2::8D55yH9x8MEvdDLz::signed_sector,taskblind-relation-v3::43895863::2::OvDmDAxdnWKp1AIG::signed_sector,True,423325,1.2388846129491355,437740,0.7656950747757979,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
51a7b9795fc547369172be77,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897720::3::8D55yH9x8MEvdDLz,taskblind-relation-v3::42445007::3::hcNy1Z9tHQ9Vf1JO,taskblind-v3::42897720::3,taskblind-v3::42445007::3,arkit:42897720,arkit:42445007,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42897720::3::8D55yH9x8MEvdDLz::signed_sector,taskblind-relation-v3::42445007::3::hcNy1Z9tHQ9Vf1JO::signed_sector,True,423325,1.2346170256697626,421770,1.4705994045928532,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
b8225d0c5227fa4a0ab94e35,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897756::2::UKtdJ6FugZUCO3Jc,taskblind-relation-v3::45261294::2::jmagcw7PLNVdV0BN,taskblind-v3::42897756::2,taskblind-v3::45261294::2,arkit:42897756,arkit:45261294,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::42897756::2::UKtdJ6FugZUCO3Jc::signed_sector,taskblind-relation-v3::45261294::2::jmagcw7PLNVdV0BN::signed_sector,True,423747,1.2446716728535492,466965,1.3476936258016303,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
aaf1e5b6ccf2b8e49815f7e2,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897756::2::s0PRBNACUJDkn10F,taskblind-relation-v3::47331922::2::uTr9uZLpsTvpzSlp,taskblind-v3::42897756::2,taskblind-v3::47331922::2,arkit:42897756,arkit:47331922,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42897756::2::s0PRBNACUJDkn10F::signed_sector,taskblind-relation-v3::47331922::2::uTr9uZLpsTvpzSlp::signed_sector,True,423747,1.6415603594520285,470826,1.5257379224535623,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
e7892134bd91ddd4e3a10e22,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897756::3::2XOZ0jh3SWWE3HZZ,taskblind-relation-v3::41254697::3::2S2ReAO3GBqCuTto,taskblind-v3::42897756::3,taskblind-v3::41254697::3,arkit:42897756,arkit:41254697,sofa,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sofa"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::42897756::3::2XOZ0jh3SWWE3HZZ::signed_sector,taskblind-relation-v3::41254697::3::2S2ReAO3GBqCuTto::signed_sector,True,423747,1.5545504668564158,383967,1.6265910745061778,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
c3561c79dcaa8804ab3d5b3d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897818::1::r0Ny9xsV6l3Jc2vD,taskblind-relation-v3::45662950::1::hOTlxPIz6quVrkkn,taskblind-v3::42897818::1,taskblind-v3::45662950::1,arkit:42897818,arkit:45662950,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::42897818::1::r0Ny9xsV6l3Jc2vD::signed_sector,taskblind-relation-v3::45662950::1::hOTlxPIz6quVrkkn::signed_sector,True,423738,2.121003401038942,468650,1.8040915486609648,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
d55b0d9e0bc2abeaa4c01a2d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897818::3::iiNmaDLMXdtlq0og,taskblind-relation-v3::42445677::3::1wP7LE4A24ACdnAH,taskblind-v3::42897818::3,taskblind-v3::42445677::3,arkit:42897818,arkit:42445677,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",behind,left,taskblind-relation-v3::42897818::3::iiNmaDLMXdtlq0og::signed_sector,taskblind-relation-v3::42445677::3::1wP7LE4A24ACdnAH::signed_sector,True,423738,2.14026734111419,422163,2.1044678711505376,exploratory post-hoc analysis,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
d53ec8cf14a567b988a79f43,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897818::3::r0Ny9xsV6l3Jc2vD,taskblind-relation-v3::45662831::3::VMbdZrGncoRSvHxb,taskblind-v3::42897818::3,taskblind-v3::45662831::3,arkit:42897818,arkit:45662831,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::42897818::3::r0Ny9xsV6l3Jc2vD::signed_sector,taskblind-relation-v3::45662831::3::VMbdZrGncoRSvHxb::signed_sector,True,423738,0.8168091754846937,468605,1.750853333131969,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
db2b3629175a5c60ea4d10b1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897924::3::TUY2Pu0EajgJT1Ww,taskblind-relation-v3::43828252::3::I9gy1HL1nqTiUjiG,taskblind-v3::42897924::3,taskblind-v3::43828252::3,arkit:42897924,arkit:43828252,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::42897924::3::TUY2Pu0EajgJT1Ww::signed_sector,taskblind-relation-v3::43828252::3::I9gy1HL1nqTiUjiG::signed_sector,True,423801,0.3535927103019216,437427,0.7854673275227178,exploratory post-hoc analysis,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
80263df262a830ea8d22c122,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897986::2::IAAFl02cLyyyn3Ke,taskblind-relation-v3::42897643::2::sY2yEAVb6xkXNCYF,taskblind-v3::42897986::2,taskblind-v3::42897643::2,arkit:42897986,arkit:42897643,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42897986::2::IAAFl02cLyyyn3Ke::signed_sector,taskblind-relation-v3::42897643::2::sY2yEAVb6xkXNCYF::signed_sector,True,423319,1.0350776606216914,422849,1.1130970546338284,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
6f3ef202bc80f356595fd4e1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897986::3::CCBsDAIzV0cQtkk4,taskblind-relation-v3::41254697::3::0zJ5DCv6oArnpK7S,taskblind-v3::42897986::3,taskblind-v3::41254697::3,arkit:42897986,arkit:41254697,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::42897986::3::CCBsDAIzV0cQtkk4::signed_sector,taskblind-relation-v3::41254697::3::0zJ5DCv6oArnpK7S::signed_sector,True,423319,0.4003183373935549,383967,1.263433325219544,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
9c03cfdd2f7687f4c4a95fe5,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897986::3::IAAFl02cLyyyn3Ke,taskblind-relation-v3::43896038::3::XEkAaXRUyUi97xKd,taskblind-v3::42897986::3,taskblind-v3::43896038::3,arkit:42897986,arkit:43896038,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42897986::3::IAAFl02cLyyyn3Ke::signed_sector,taskblind-relation-v3::43896038::3::XEkAaXRUyUi97xKd::signed_sector,True,423319,1.353666686863646,437983,0.6254819059714868,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a8eae4ce3babe3ee81c4ba31,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897986::3::thOz3o5pLEhRxrnU,taskblind-relation-v3::47331520::3::gH7tZYzOvLZxwNdb,taskblind-v3::42897986::3,taskblind-v3::47331520::3,arkit:42897986,arkit:47331520,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::42897986::3::thOz3o5pLEhRxrnU::signed_sector,taskblind-relation-v3::47331520::3::gH7tZYzOvLZxwNdb::signed_sector,True,423319,0.7624128840379647,470551,0.9908361048609197,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,left,left,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
a04a9b3a82e8d63961d68331,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42897986::4::IAAFl02cLyyyn3Ke,taskblind-relation-v3::41127082::4::PPyIZHNzmTJtyVCy,taskblind-v3::42897986::4,taskblind-v3::41127082::4,arkit:42897986,arkit:41127082,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::42897986::4::IAAFl02cLyyyn3Ke::signed_sector,taskblind-relation-v3::41127082::4::PPyIZHNzmTJtyVCy::signed_sector,True,423319,0.4367799754285729,383236,0.1995692369581866,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
003d3c88fa32714e2783f022,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs,taskblind-v3::42898024::1,taskblind-v3::47115244::1,arkit:42898024,arkit:47115244,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC::signed_sector,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs::signed_sector,True,423275,3.188130758750074,470052,1.8821354058266413,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
3c4c6264074c080d65968389,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::3::CNCjXOZjmx240GOC,taskblind-relation-v3::47204791::3::Yqx7STF4fErEfx4e,taskblind-v3::42898024::3,taskblind-v3::47204791::3,arkit:42898024,arkit:47204791,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::42898024::3::CNCjXOZjmx240GOC::signed_sector,taskblind-relation-v3::47204791::3::Yqx7STF4fErEfx4e::signed_sector,True,423275,5.4696961564208495,472335,2.5582114151232225,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
5f21fee198de8a2e07043499,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::3::oEGCytHZsYp0CfTe,taskblind-relation-v3::47332508::3::wLXJNP1J90c781xR,taskblind-v3::42898024::3,taskblind-v3::47332508::3,arkit:42898024,arkit:47332508,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::42898024::3::oEGCytHZsYp0CfTe::signed_sector,taskblind-relation-v3::47332508::3::wLXJNP1J90c781xR::signed_sector,True,423275,1.6463741672847885,472308,2.365148331730418,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
49b2b7e857a14f4a4c9f5fa6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898050::3::Q9z3lcRex7oH1mmb,taskblind-relation-v3::45261294::3::22LgybYPvlbotHVS,taskblind-v3::42898050::3,taskblind-v3::45261294::3,arkit:42898050,arkit:45261294,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",behind,ahead,taskblind-relation-v3::42898050::3::Q9z3lcRex7oH1mmb::signed_sector,taskblind-relation-v3::45261294::3::22LgybYPvlbotHVS::signed_sector,True,423791,1.6952171801819227,466965,1.6043016931000138,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
7477eb68c15b63efb38972b4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898075::4::vVZFQCD2tuJqg6Qv,taskblind-relation-v3::43828514::4::RMpmczMTWXBAJ5fP,taskblind-v3::42898075::4,taskblind-v3::43828514::4,arkit:42898075,arkit:43828514,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::42898075::4::vVZFQCD2tuJqg6Qv::signed_sector,taskblind-relation-v3::43828514::4::RMpmczMTWXBAJ5fP::signed_sector,True,423614,1.2834925379231776,437686,1.9108297757339292,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,ahead,ahead,True,True,False,True,False,,,,,,False,,,,,,
d72dda3db702c246a763a101,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898408::2::Ds1FbzhPJ2fw1wb4,taskblind-relation-v3::43828162::2::cjC7QkgwRYHYbNUP,taskblind-v3::42898408::2,taskblind-v3::43828162::2,arkit:42898408,arkit:43828162,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::42898408::2::Ds1FbzhPJ2fw1wb4::signed_sector,taskblind-relation-v3::43828162::2::cjC7QkgwRYHYbNUP::signed_sector,True,423956,1.6826415989916126,437445,3.4495721430140436,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
bca735ff06a861b558fea410,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898408::2::lfSW4Joyoub4tEuK,taskblind-relation-v3::43896038::2::XEkAaXRUyUi97xKd,taskblind-v3::42898408::2,taskblind-v3::43896038::2,arkit:42898408,arkit:43896038,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::42898408::2::lfSW4Joyoub4tEuK::signed_sector,taskblind-relation-v3::43896038::2::XEkAaXRUyUi97xKd::signed_sector,True,423956,1.3482349824367656,437983,0.9430144613337419,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
37455d9e76fc0c57efde501e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898408::3::rSdZ9HebToSjWm4Q,taskblind-relation-v3::47332452::3::dQaHyQSZqc8KBhzC,taskblind-v3::42898408::3,taskblind-v3::47332452::3,arkit:42898408,arkit:47332452,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42898408::3::rSdZ9HebToSjWm4Q::signed_sector,taskblind-relation-v3::47332452::3::dQaHyQSZqc8KBhzC::signed_sector,True,423956,0.7452314879205572,472317,0.8038391881480662,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
1ec3f418ff5c317931bd819e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898408::4::rSdZ9HebToSjWm4Q,taskblind-relation-v3::42446080::4::fnx9Yxsdehmq2N0i,taskblind-v3::42898408::4,taskblind-v3::42446080::4,arkit:42898408,arkit:42446080,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::42898408::4::rSdZ9HebToSjWm4Q::signed_sector,taskblind-relation-v3::42446080::4::fnx9Yxsdehmq2N0i::signed_sector,True,423956,0.5917791332791563,421948,0.42759726599752307,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
1d63d86f21042d08eaa54ff8,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898427::1::BALBYtGMuqESysfz,taskblind-relation-v3::43828282::1::IM3dmBehEA2zPTwF,taskblind-v3::42898427::1,taskblind-v3::43828282::1,arkit:42898427,arkit:43828282,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,right,taskblind-relation-v3::42898427::1::BALBYtGMuqESysfz::signed_sector,taskblind-relation-v3::43828282::1::IM3dmBehEA2zPTwF::signed_sector,True,423939,3.075964944001967,437546,2.859844062797708,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
f96aa7f12a000b1b693defc0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898427::1::m2dvZE9EKr3LTZ6l,taskblind-relation-v3::43828449::1::imWEDZzUAxBss84s,taskblind-v3::42898427::1,taskblind-v3::43828449::1,arkit:42898427,arkit:43828449,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::42898427::1::m2dvZE9EKr3LTZ6l::signed_sector,taskblind-relation-v3::43828449::1::imWEDZzUAxBss84s::signed_sector,True,423939,3.907919408529607,437521,3.775929767338442,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
b582f692ff32f835d63a7681,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898427::2::m2dvZE9EKr3LTZ6l,taskblind-relation-v3::42897720::2::1QBV9AbHTX4GUAma,taskblind-v3::42898427::2,taskblind-v3::42897720::2,arkit:42898427,arkit:42897720,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",left,behind,taskblind-relation-v3::42898427::2::m2dvZE9EKr3LTZ6l::signed_sector,taskblind-relation-v3::42897720::2::1QBV9AbHTX4GUAma::signed_sector,True,423939,1.2167295641108093,423325,1.4090834625045408,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
a3371a98cbfc90532b725753,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898427::3::BALBYtGMuqESysfz,taskblind-relation-v3::44796212::3::G0zjlT5pXHn42rGS,taskblind-v3::42898427::3,taskblind-v3::44796212::3,arkit:42898427,arkit:44796212,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42898427::3::BALBYtGMuqESysfz::signed_sector,taskblind-relation-v3::44796212::3::G0zjlT5pXHn42rGS::signed_sector,True,423939,1.6669393310513454,464752,0.7661372645483817,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
e81881b2aecbd7835f939c62,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898689::2::6MRre8zgytQTm9g9,taskblind-relation-v3::42446080::2::FnPQkCLhuoP8suDZ,taskblind-v3::42898689::2,taskblind-v3::42446080::2,arkit:42898689,arkit:42446080,bathtub,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bathtub"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::42898689::2::6MRre8zgytQTm9g9::signed_sector,taskblind-relation-v3::42446080::2::FnPQkCLhuoP8suDZ::signed_sector,True,426144,0.8429787873099305,421948,0.7901377564234835,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
9f1da1b87d5f1887ebeb2839,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898689::4::iP0uzBOh9k1TMpxe,taskblind-relation-v3::41126777::4::1cxtl6TyZ57fZfyo,taskblind-v3::42898689::4,taskblind-v3::41126777::4,arkit:42898689,arkit:41126777,shelf,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""shelf"", ""within_target"": true, ""within_threshold"": 5.0}",behind,right,taskblind-relation-v3::42898689::4::iP0uzBOh9k1TMpxe::signed_sector,taskblind-relation-v3::41126777::4::1cxtl6TyZ57fZfyo::signed_sector,True,426144,0.7049465110428967,382830,0.3260811773751625,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
1d0028943c32d376eeed9e61,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898750::1::01ZgHjvo1K2VlKs6,taskblind-relation-v3::41126968::1::roZhVJZygKKhxe1o,taskblind-v3::42898750::1,taskblind-v3::41126968::1,arkit:42898750,arkit:41126968,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42898750::1::01ZgHjvo1K2VlKs6::signed_sector,taskblind-relation-v3::41126968::1::roZhVJZygKKhxe1o::signed_sector,True,426150,1.9287515826296653,383242,0.9556006266128472,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
5c9c4998c080c68caefaec8d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898750::1::BPDEdr0xR3zopkdv,taskblind-relation-v3::43896558::1::TI4o74p8J0mmpVfI,taskblind-v3::42898750::1,taskblind-v3::43896558::1,arkit:42898750,arkit:43896558,toilet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::42898750::1::BPDEdr0xR3zopkdv::signed_sector,taskblind-relation-v3::43896558::1::TI4o74p8J0mmpVfI::signed_sector,True,426150,1.4444802025838634,438415,0.35786177440209915,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
d3857f01fe06456d4aa92f6a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898750::2::ktfUmiKixjdq6qIc,taskblind-relation-v3::47331520::2::UaitDWZyJUgJ54Ha,taskblind-v3::42898750::2,taskblind-v3::47331520::2,arkit:42898750,arkit:47331520,sink,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 2.0}",ahead,left,taskblind-relation-v3::42898750::2::ktfUmiKixjdq6qIc::signed_sector,taskblind-relation-v3::47331520::2::UaitDWZyJUgJ54Ha::signed_sector,True,426150,0.5938059442379721,470551,0.5896348376916882,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
41c69a44b2d0bb5dc42f1e60,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898750::3::eoTImmNYZLhUeKCJ,taskblind-relation-v3::45662950::3::hOTlxPIz6quVrkkn,taskblind-v3::42898750::3,taskblind-v3::45662950::3,arkit:42898750,arkit:45662950,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42898750::3::eoTImmNYZLhUeKCJ::signed_sector,taskblind-relation-v3::45662950::3::hOTlxPIz6quVrkkn::signed_sector,True,426150,1.656149865192722,468650,1.7037115899922428,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
28af1ad8d280af745dcc4b50,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898750::3::ktfUmiKixjdq6qIc,taskblind-relation-v3::41126998::3::Za5wtSWYI5IMMAex,taskblind-v3::42898750::3,taskblind-v3::41126998::3,arkit:42898750,arkit:41126998,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::42898750::3::ktfUmiKixjdq6qIc::signed_sector,taskblind-relation-v3::41126998::3::Za5wtSWYI5IMMAex::signed_sector,True,426150,1.127873161861076,383219,0.9174606309150464,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
e858bad83064a40d2a3003f5,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898750::4::ktfUmiKixjdq6qIc,taskblind-relation-v3::44796212::4::pZoS5Mr6Lsv2q8Ad,taskblind-v3::42898750::4,taskblind-v3::44796212::4,arkit:42898750,arkit:44796212,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42898750::4::ktfUmiKixjdq6qIc::signed_sector,taskblind-relation-v3::44796212::4::pZoS5Mr6Lsv2q8Ad::signed_sector,True,426150,2.4565548737461302,464752,2.249478492082736,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
7aff22d5d5b5e373e457db67,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898751::2::jkC7PKndQy0mQ2g0,taskblind-relation-v3::47115244::2::9m2mjoEOdPcDWDxs,taskblind-v3::42898751::2,taskblind-v3::47115244::2,arkit:42898751,arkit:47115244,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",right,behind,taskblind-relation-v3::42898751::2::jkC7PKndQy0mQ2g0::signed_sector,taskblind-relation-v3::47115244::2::9m2mjoEOdPcDWDxs::signed_sector,True,426150,1.4104420887275555,470052,1.279079292785339,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,True,False,True,False,,,,,,False,,,,,,
250ff3f8678d325a45920985,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898751::4::WAvFHLSYHwYzJh4Q,taskblind-relation-v3::42897622::4::e4riYFWbKPr6h5Hb,taskblind-v3::42898751::4,taskblind-v3::42897622::4,arkit:42898751,arkit:42897622,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::42898751::4::WAvFHLSYHwYzJh4Q::signed_sector,taskblind-relation-v3::42897622::4::e4riYFWbKPr6h5Hb::signed_sector,True,426150,2.174215634182519,422369,2.0968599321700747,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
272fb59b50ffadfa2c34e1e1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898756::2::hnQN0OEuZxywglBZ,taskblind-relation-v3::41126783::2::cN8Rhaf9ZbcsFt9K,taskblind-v3::42898756::2,taskblind-v3::41126783::2,arkit:42898756,arkit:41126783,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::42898756::2::hnQN0OEuZxywglBZ::signed_sector,taskblind-relation-v3::41126783::2::cN8Rhaf9ZbcsFt9K::signed_sector,True,426146,0.7999480294911607,382830,0.7150347896043675,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
1172d1a7e824c79b2c4a7a4b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898756::3::Lx8s3rfBxtHQrFeE,taskblind-relation-v3::43896416::3::YQe0vhMSNrvGlhvA,taskblind-v3::42898756::3,taskblind-v3::43896416::3,arkit:42898756,arkit:43896416,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::42898756::3::Lx8s3rfBxtHQrFeE::signed_sector,taskblind-relation-v3::43896416::3::YQe0vhMSNrvGlhvA::signed_sector,True,426146,1.8772052909361703,438369,1.9861895049631786,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
521c7ee3480affcd4b31d36b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898756::3::hnQN0OEuZxywglBZ,taskblind-relation-v3::43828449::3::imWEDZzUAxBss84s,taskblind-v3::42898756::3,taskblind-v3::43828449::3,arkit:42898756,arkit:43828449,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::42898756::3::hnQN0OEuZxywglBZ::signed_sector,taskblind-relation-v3::43828449::3::imWEDZzUAxBss84s::signed_sector,True,426146,1.919083571859003,437521,3.344636929769611,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
5fcae72abacd79a8f2e96ddd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898756::4::hnQN0OEuZxywglBZ,taskblind-relation-v3::42897818::4::iiNmaDLMXdtlq0og,taskblind-v3::42898756::4,taskblind-v3::42897818::4,arkit:42898756,arkit:42897818,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42898756::4::hnQN0OEuZxywglBZ::signed_sector,taskblind-relation-v3::42897818::4::iiNmaDLMXdtlq0og::signed_sector,True,426146,3.748506702024506,423738,3.6820195414304,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
dcf2b818dcf7b9c01016c12c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::1::F8XfxNHIXWNPnOSL,taskblind-relation-v3::45261060::1::sRpNApCSjxls5Yzv,taskblind-v3::42898791::1,taskblind-v3::45261060::1,arkit:42898791,arkit:45261060,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",behind,right,taskblind-relation-v3::42898791::1::F8XfxNHIXWNPnOSL::signed_sector,taskblind-relation-v3::45261060::1::sRpNApCSjxls5Yzv::signed_sector,True,434694,4.535893286516193,466371,1.203388789214406,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
58a4b0409ee86dd2de021203,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::1::ygIcG5AB4QNVZTXu,taskblind-relation-v3::42445086::1::z5Nx59zRh52OX7Hq,taskblind-v3::42898791::1,taskblind-v3::42445086::1,arkit:42898791,arkit:42445086,dishwasher,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 5.0}",behind,right,taskblind-relation-v3::42898791::1::ygIcG5AB4QNVZTXu::signed_sector,taskblind-relation-v3::42445086::1::z5Nx59zRh52OX7Hq::signed_sector,True,434694,2.138737884867995,421596,1.3037503140799271,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
8af3d7cf392a5df48930f5f7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::2::ygIcG5AB4QNVZTXu,taskblind-relation-v3::47204791::2::rQdejkVSYW3yaRKU,taskblind-v3::42898791::2,taskblind-v3::47204791::2,arkit:42898791,arkit:47204791,dishwasher,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""dishwasher"", ""within_target"": false, ""within_threshold"": 1.0}",right,behind,taskblind-relation-v3::42898791::2::ygIcG5AB4QNVZTXu::signed_sector,taskblind-relation-v3::47204791::2::rQdejkVSYW3yaRKU::signed_sector,True,434694,1.2581915026218873,472335,3.122881798418726,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
0aeee6e20c84c6678bd8fb6f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::3::SseegW7jkFb3Ejdn,taskblind-relation-v3::45260981::3::3zKVSDJvLiq09DGL,taskblind-v3::42898791::3,taskblind-v3::45260981::3,arkit:42898791,arkit:45260981,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 5.0}",behind,left,taskblind-relation-v3::42898791::3::SseegW7jkFb3Ejdn::signed_sector,taskblind-relation-v3::45260981::3::3zKVSDJvLiq09DGL::signed_sector,True,434694,2.202910967175436,466346,2.909619422876452,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
fc75da2d87e19a1dbbfc420e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::3::ygIcG5AB4QNVZTXu,taskblind-relation-v3::42899109::3::6HCMSE0o0OWmpEEV,taskblind-v3::42898791::3,taskblind-v3::42899109::3,arkit:42898791,arkit:42899109,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::42898791::3::ygIcG5AB4QNVZTXu::signed_sector,taskblind-relation-v3::42899109::3::6HCMSE0o0OWmpEEV::signed_sector,True,434694,1.2075794338214063,434969,1.137976142160006,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
a34d31404410853da7366b98,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::4::8rLATmg1doPb6HL0,taskblind-relation-v3::42445086::4::QnEQrpA2KMA7PQ6k,taskblind-v3::42898791::4,taskblind-v3::42445086::4,arkit:42898791,arkit:42445086,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 0.5}",behind,left,taskblind-relation-v3::42898791::4::8rLATmg1doPb6HL0::signed_sector,taskblind-relation-v3::42445086::4::QnEQrpA2KMA7PQ6k::signed_sector,True,434694,0.5422575524617057,421596,0.952203727358972,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
9637287e457531fb4b0eba2b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898791::4::ygIcG5AB4QNVZTXu,taskblind-relation-v3::41126777::4::YQKHbtLGkI7MbYgz,taskblind-v3::42898791::4,taskblind-v3::41126777::4,arkit:42898791,arkit:41126777,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""within_target"": false, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::42898791::4::ygIcG5AB4QNVZTXu::signed_sector,taskblind-relation-v3::41126777::4::YQKHbtLGkI7MbYgz::signed_sector,True,434694,4.138485745052337,382830,3.266066281389537,exploratory post-hoc analysis,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
1516c8cc20a20c17b4ed9387,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898792::1::hz8fTxJduMCN86eL,taskblind-relation-v3::41098086::1::SybjnBK3e6ebnrcc,taskblind-v3::42898792::1,taskblind-v3::41098086::1,arkit:42898792,arkit:41098086,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 2.0}",ahead,behind,taskblind-relation-v3::42898792::1::hz8fTxJduMCN86eL::signed_sector,taskblind-relation-v3::41098086::1::SybjnBK3e6ebnrcc::signed_sector,True,434694,0.7039564852805149,381877,0.7724630736261221,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
992b3c51d09c043ecf48cba0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898792::2::sQEd1giZ6mnSbs1p,taskblind-relation-v3::45261532::2::JBHB34p8pNLQtt3O,taskblind-v3::42898792::2,taskblind-v3::45261532::2,arkit:42898792,arkit:45261532,stove,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 5.0}",behind,ahead,taskblind-relation-v3::42898792::2::sQEd1giZ6mnSbs1p::signed_sector,taskblind-relation-v3::45261532::2::JBHB34p8pNLQtt3O::signed_sector,True,434694,1.6343231688086508,467334,1.7010409738440142,exploratory post-hoc analysis,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
d78d39b958c9979364bc6f57,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898792::3::hz8fTxJduMCN86eL,taskblind-relation-v3::42898791::3::8rLATmg1doPb6HL0,taskblind-v3::42898792::3,taskblind-v3::42898791::3,arkit:42898792,arkit:42898791,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 0.5}",right,behind,taskblind-relation-v3::42898792::3::hz8fTxJduMCN86eL::signed_sector,taskblind-relation-v3::42898791::3::8rLATmg1doPb6HL0::signed_sector,True,434694,4.759925246806126,434694,3.635911404814467,exploratory post-hoc analysis,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
5a2a7da911a6479192c12581,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898958::2::uBn3L9ocSjlALVhd,taskblind-relation-v3::42898075::2::nL8rEjzelmLkdKIz,taskblind-v3::42898958::2,taskblind-v3::42898075::2,arkit:42898958,arkit:42898075,refrigerator,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,behind,taskblind-relation-v3::42898958::2::uBn3L9ocSjlALVhd::signed_sector,taskblind-relation-v3::42898075::2::nL8rEjzelmLkdKIz::signed_sector,True,434625,1.18231481084888,423614,1.820362162607491,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
dd76c608f596f9f6743821b8,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898958::4::uBn3L9ocSjlALVhd,taskblind-relation-v3::47204656::4::NzyGXbWpuKp5XqL6,taskblind-v3::42898958::4,taskblind-v3::47204656::4,arkit:42898958,arkit:47204656,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 5.0}",left,behind,taskblind-relation-v3::42898958::4::uBn3L9ocSjlALVhd::signed_sector,taskblind-relation-v3::47204656::4::NzyGXbWpuKp5XqL6::signed_sector,True,434625,2.3950757434955463,472055,2.5624129915073364,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,behind,behind,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,True,False,True,False,,,,,,False,,,,,,
ed94ff690a3b342202450a59,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899065::1::DpD5NVKU8XxWXzBj,taskblind-relation-v3::45261532::1::g9NMx6Y3veXPqTfp,taskblind-v3::42899065::1,taskblind-v3::45261532::1,arkit:42899065,arkit:45261532,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::42899065::1::DpD5NVKU8XxWXzBj::signed_sector,taskblind-relation-v3::45261532::1::g9NMx6Y3veXPqTfp::signed_sector,True,434623,2.192401453025166,467334,1.8811902091227108,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
9ebae4ef3fbc40a44564f24b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899065::2::bumAOuH0D3JmNe0c,taskblind-relation-v3::42898024::2::AIAek88BoCos0Gw6,taskblind-v3::42899065::2,taskblind-v3::42898024::2,arkit:42899065,arkit:42898024,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42899065::2::bumAOuH0D3JmNe0c::signed_sector,taskblind-relation-v3::42898024::2::AIAek88BoCos0Gw6::signed_sector,True,434623,3.9082546911630787,423275,2.061010705692495,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
938abcd482ec19446f3dbf93,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899065::3::DpD5NVKU8XxWXzBj,taskblind-relation-v3::42445684::3::WPLpGHTW0smnwniA,taskblind-v3::42899065::3,taskblind-v3::42445684::3,arkit:42899065,arkit:42445684,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::42899065::3::DpD5NVKU8XxWXzBj::signed_sector,taskblind-relation-v3::42445684::3::WPLpGHTW0smnwniA::signed_sector,True,434623,3.5069570526472766,422155,3.438239054622972,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
abdbf01b7cd9f98bc7189a7f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899065::4::IuxYNuAlgNKlOGLH,taskblind-relation-v3::42446080::4::FnPQkCLhuoP8suDZ,taskblind-v3::42899065::4,taskblind-v3::42446080::4,arkit:42899065,arkit:42446080,bathtub,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bathtub"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::42899065::4::IuxYNuAlgNKlOGLH::signed_sector,taskblind-relation-v3::42446080::4::FnPQkCLhuoP8suDZ::signed_sector,True,434623,0.8646177591151016,421948,0.6739948247598626,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
0b3488d899c73d624c9776fb,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899109::3::GvV1UzFQ3vKH8BNM,taskblind-relation-v3::42897924::3::QC4W3VT3lrkg7CKo,taskblind-v3::42899109::3,taskblind-v3::42897924::3,arkit:42899109,arkit:42897924,washer,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""within_target"": true, ""within_threshold"": 2.0}",behind,ahead,taskblind-relation-v3::42899109::3::GvV1UzFQ3vKH8BNM::signed_sector,taskblind-relation-v3::42897924::3::QC4W3VT3lrkg7CKo::signed_sector,True,434969,1.9858557836373238,423801,1.076296538275757,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
93ce646c44216407985df0db,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899327::2::SioregXooyk6Mpr9,taskblind-relation-v3::43828252::2::I9gy1HL1nqTiUjiG,taskblind-v3::42899327::2,taskblind-v3::43828252::2,arkit:42899327,arkit:43828252,sink,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,behind,taskblind-relation-v3::42899327::2::SioregXooyk6Mpr9::signed_sector,taskblind-relation-v3::43828252::2::I9gy1HL1nqTiUjiG::signed_sector,True,434878,0.5726444831123213,437427,1.0184721531241565,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
03db4b849ca0cebac5757fcc,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899327::3::0h1IffNxjarpVzDQ,taskblind-relation-v3::42898408::3::Ds1FbzhPJ2fw1wb4,taskblind-v3::42899327::3,taskblind-v3::42898408::3,arkit:42899327,arkit:42898408,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::42899327::3::0h1IffNxjarpVzDQ::signed_sector,taskblind-relation-v3::42898408::3::Ds1FbzhPJ2fw1wb4::signed_sector,True,434878,1.1723216343350318,423956,1.1124379890777125,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
3a40c4975432b7371a8132d9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899327::3::SioregXooyk6Mpr9,taskblind-relation-v3::47331520::3::UaitDWZyJUgJ54Ha,taskblind-v3::42899327::3,taskblind-v3::47331520::3,arkit:42899327,arkit:47331520,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::42899327::3::SioregXooyk6Mpr9::signed_sector,taskblind-relation-v3::47331520::3::UaitDWZyJUgJ54Ha::signed_sector,True,434878,1.0889042157675568,470551,1.2005964345134192,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
8761e5b1ce2377e6804a293e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899327::3::YOKxcB5C9p9YSj3B,taskblind-relation-v3::41127082::3::tbt6Wno6gdgZYz8v,taskblind-v3::42899327::3,taskblind-v3::41127082::3,arkit:42899327,arkit:41127082,bathtub,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bathtub"", ""within_target"": true, ""within_threshold"": 2.0}",ahead,left,taskblind-relation-v3::42899327::3::YOKxcB5C9p9YSj3B::signed_sector,taskblind-relation-v3::41127082::3::tbt6Wno6gdgZYz8v::signed_sector,True,434878,1.0548271159178353,383236,1.215877615746275,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
bfd042023804f03e5b254510,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899327::4::SioregXooyk6Mpr9,taskblind-relation-v3::45260895::4::XNaBeFDpqUf2rZQY,taskblind-v3::42899327::4,taskblind-v3::45260895::4,arkit:42899327,arkit:45260895,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::42899327::4::SioregXooyk6Mpr9::signed_sector,taskblind-relation-v3::45260895::4::XNaBeFDpqUf2rZQY::signed_sector,True,434878,1.8892298542033867,466433,1.2427097780465086,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
c1b8db689da96bdfcc176a9a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899327::4::qzR2GIoUbuz5Q7RP,taskblind-relation-v3::43896038::4::dLpE2O4HKlaj3NfJ,taskblind-v3::42899327::4,taskblind-v3::43896038::4,arkit:42899327,arkit:43896038,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::42899327::4::qzR2GIoUbuz5Q7RP::signed_sector,taskblind-relation-v3::43896038::4::dLpE2O4HKlaj3NfJ::signed_sector,True,434878,1.664930569829741,437983,1.1681458012439385,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
97086aa3ab69a0eb6a8aaa8e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899477::3::n2W8fze91fv2By0g,taskblind-relation-v3::43828138::3::0HQmh0YTrPlG6a9A,taskblind-v3::42899477::3,taskblind-v3::43828138::3,arkit:42899477,arkit:43828138,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42899477::3::n2W8fze91fv2By0g::signed_sector,taskblind-relation-v3::43828138::3::0HQmh0YTrPlG6a9A::signed_sector,True,435376,1.8602995935199262,437452,2.6829621621158353,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
75f2aa045642e33fad3364f0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899477::4::CS5Sz75LF4ZqOLW2,taskblind-relation-v3::41048229::4::ukgPb7FFEnWET56A,taskblind-v3::42899477::4,taskblind-v3::41048229::4,arkit:42899477,arkit:41048229,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::42899477::4::CS5Sz75LF4ZqOLW2::signed_sector,taskblind-relation-v3::41048229::4::ukgPb7FFEnWET56A::signed_sector,True,435376,1.5865616148113162,381654,1.2218927671648159,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a8aadc3f2251ad70a12d8f82,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899477::4::lHV3WyWSIHgk4FVU,taskblind-relation-v3::47115628::4::FbRoCF7gQX4BXcmy,taskblind-v3::42899477::4,taskblind-v3::47115628::4,arkit:42899477,arkit:47115628,washer,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""washer"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42899477::4::lHV3WyWSIHgk4FVU::signed_sector,taskblind-relation-v3::47115628::4::FbRoCF7gQX4BXcmy::signed_sector,True,435376,5.5446387481889,470945,1.2963512609539376,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
4564b178626720df23214167,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899869::1::qrXqhtSzx8oLZ7kO,taskblind-relation-v3::47332452::1::6erkWOvVrfMEVJ2w,taskblind-v3::42899869::1,taskblind-v3::47332452::1,arkit:42899869,arkit:47332452,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",left,ahead,taskblind-relation-v3::42899869::1::qrXqhtSzx8oLZ7kO::signed_sector,taskblind-relation-v3::47332452::1::6erkWOvVrfMEVJ2w::signed_sector,True,435658,1.0820616651855899,472317,1.1788600098487407,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,right,right,True,False,False,False,True,left,left,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
817420e6e236d303a3ebb7ad,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899869::2::qrXqhtSzx8oLZ7kO,taskblind-relation-v3::43828514::2::FkPSppmk1qrrpL8B,taskblind-v3::42899869::2,taskblind-v3::43828514::2,arkit:42899869,arkit:43828514,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::42899869::2::qrXqhtSzx8oLZ7kO::signed_sector,taskblind-relation-v3::43828514::2::FkPSppmk1qrrpL8B::signed_sector,True,435658,1.9808987837374334,437686,2.709707254344099,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
f58f1e1bfbf411e41d0453f0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899869::3::PWZQevntojsfXGXq,taskblind-relation-v3::41126968::3::WeBZpAxeigPl8xNg,taskblind-v3::42899869::3,taskblind-v3::41126968::3,arkit:42899869,arkit:41126968,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 2.0}",left,ahead,taskblind-relation-v3::42899869::3::PWZQevntojsfXGXq::signed_sector,taskblind-relation-v3::41126968::3::WeBZpAxeigPl8xNg::signed_sector,True,435658,1.5933006809622914,383242,1.5688175615072952,exploratory post-hoc analysis,True,left,left,True,True,False,True,ahead,ahead,True,True,False,True,True,left,left,True,True,False,True,ahead,ahead,True,True,False,True,True,left,left,True,True,False,True,ahead,ahead,True,True,False,True,True,left,left,True,True,False,True,ahead,ahead,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
05785bcdedc18a71cafa5c07,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899869::4::PWZQevntojsfXGXq,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa,taskblind-v3::42899869::4,taskblind-v3::40958733::4,arkit:42899869,arkit:40958733,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::42899869::4::PWZQevntojsfXGXq::signed_sector,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa::signed_sector,True,435658,1.8096629440804957,379801,1.1815686452059886,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
4da02955fb30756e322bd965,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43649732::2::iazQ5A4RoLgOqcyD,taskblind-relation-v3::42445684::2::A64wUrxewJxqnhn2,taskblind-v3::43649732::2,taskblind-v3::42445684::2,arkit:43649732,arkit:42445684,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 2.0}",ahead,left,taskblind-relation-v3::43649732::2::iazQ5A4RoLgOqcyD::signed_sector,taskblind-relation-v3::42445684::2::A64wUrxewJxqnhn2::signed_sector,True,437218,4.104364803073574,422155,5.046207989269173,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
72e0d0eb1dc72e01697e48d1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43649732::3::7j0TBSFaiAm4f1uK,taskblind-relation-v3::42897671::3::5cDsPkRObSS4VZ7N,taskblind-v3::43649732::3,taskblind-v3::42897671::3,arkit:43649732,arkit:42897671,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::43649732::3::7j0TBSFaiAm4f1uK::signed_sector,taskblind-relation-v3::42897671::3::5cDsPkRObSS4VZ7N::signed_sector,True,437218,1.0204275730280792,422841,1.362650395512852,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
63b967ccda73cb255fe926df,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43649732::3::iazQ5A4RoLgOqcyD,taskblind-relation-v3::47115143::3::DyXgKoroO02nVJWX,taskblind-v3::43649732::3,taskblind-v3::47115143::3,arkit:43649732,arkit:47115143,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::43649732::3::iazQ5A4RoLgOqcyD::signed_sector,taskblind-relation-v3::47115143::3::DyXgKoroO02nVJWX::signed_sector,True,437218,1.4695779391661528,469607,2.6141641233852506,exploratory post-hoc analysis,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
44086783beafdfc35f8b79ae,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43649732::4::7j0TBSFaiAm4f1uK,taskblind-relation-v3::45662831::4::VMbdZrGncoRSvHxb,taskblind-v3::43649732::4,taskblind-v3::45662831::4,arkit:43649732,arkit:45662831,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 2.0}",ahead,right,taskblind-relation-v3::43649732::4::7j0TBSFaiAm4f1uK::signed_sector,taskblind-relation-v3::45662831::4::VMbdZrGncoRSvHxb::signed_sector,True,437218,4.118225977100849,468605,3.4400138492402004,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
83c26809b501d7d223605d6f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828162::2::QERH8u8fmB4uiIAx,taskblind-relation-v3::42898024::2::oEGCytHZsYp0CfTe,taskblind-v3::43828162::2,taskblind-v3::42898024::2,arkit:43828162,arkit:42898024,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 2.0}",behind,ahead,taskblind-relation-v3::43828162::2::QERH8u8fmB4uiIAx::signed_sector,taskblind-relation-v3::42898024::2::oEGCytHZsYp0CfTe::signed_sector,True,437445,2.5853984123495763,423275,2.714949190155631,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,ahead,ahead,True,True,False,True,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,ahead,ahead,True,True,False,True,False,,,,,,False,,,,,,
20cd743ba8a65fcb66424207,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828162::3::Weg7Zh5mjYFGnD5c,taskblind-relation-v3::44796751::3::BW2Umy3Uhh4BdZke,taskblind-v3::43828162::3,taskblind-v3::44796751::3,arkit:43828162,arkit:44796751,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 3.0}",behind,ahead,taskblind-relation-v3::43828162::3::Weg7Zh5mjYFGnD5c::signed_sector,taskblind-relation-v3::44796751::3::BW2Umy3Uhh4BdZke::signed_sector,True,437445,4.108466684920326,466234,3.2610377140271916,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
b5d1afaa1830db0f2759e052,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828162::4::cjC7QkgwRYHYbNUP,taskblind-relation-v3::45261294::4::jmagcw7PLNVdV0BN,taskblind-v3::43828162::4,taskblind-v3::45261294::4,arkit:43828162,arkit:45261294,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::43828162::4::cjC7QkgwRYHYbNUP::signed_sector,taskblind-relation-v3::45261294::4::jmagcw7PLNVdV0BN::signed_sector,True,437445,3.2207994410126934,466965,3.32840261032453,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
9370db5a3f6cb4bb2c638273,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828252::2::efuqxSFIKgIAaItc,taskblind-relation-v3::42898756::2::Lx8s3rfBxtHQrFeE,taskblind-v3::43828252::2,taskblind-v3::42898756::2,arkit:43828252,arkit:42898756,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::43828252::2::efuqxSFIKgIAaItc::signed_sector,taskblind-relation-v3::42898756::2::Lx8s3rfBxtHQrFeE::signed_sector,True,437427,1.3536459767885285,426146,0.9723406205535945,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ed500e5283a684a809d6bc87,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828252::3::efuqxSFIKgIAaItc,taskblind-relation-v3::41127085::3::bNhOtCDxAcRb3DJM,taskblind-v3::43828252::3,taskblind-v3::41127085::3,arkit:43828252,arkit:41127085,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::43828252::3::efuqxSFIKgIAaItc::signed_sector,taskblind-relation-v3::41127085::3::bNhOtCDxAcRb3DJM::signed_sector,True,437427,1.165946298144036,383236,1.2726782377621118,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
d28b7c66c5190687c0355b00,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828252::4::Q1rd6e0SJVVZlk97,taskblind-relation-v3::44358426::4::9VXnbKZ9fOHyP3x5,taskblind-v3::43828252::4,taskblind-v3::44358426::4,arkit:43828252,arkit:44358426,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::43828252::4::Q1rd6e0SJVVZlk97::signed_sector,taskblind-relation-v3::44358426::4::9VXnbKZ9fOHyP3x5::signed_sector,True,437427,1.063903683494456,455337,1.169307350964596,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
8279110987181d4a11f382bb,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828282::1::JoR4DCPhRUO59moT,taskblind-relation-v3::42899109::1::GvV1UzFQ3vKH8BNM,taskblind-v3::43828282::1,taskblind-v3::42899109::1,arkit:43828282,arkit:42899109,washer,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""washer"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::43828282::1::JoR4DCPhRUO59moT::signed_sector,taskblind-relation-v3::42899109::1::GvV1UzFQ3vKH8BNM::signed_sector,True,437546,7.238254430385643,434969,1.7622192548542595,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
6d8510563123d31f87c47396,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828282::3::NGJo5pU7qLasCNok,taskblind-relation-v3::42898050::3::0LXYdCN44W1q8HAN,taskblind-v3::43828282::3,taskblind-v3::42898050::3,arkit:43828282,arkit:42898050,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 0.5}",behind,ahead,taskblind-relation-v3::43828282::3::NGJo5pU7qLasCNok::signed_sector,taskblind-relation-v3::42898050::3::0LXYdCN44W1q8HAN::signed_sector,True,437546,1.6114828964642265,423791,1.091317904765387,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
e5ef6dc620d51186a2569d91,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828390::1::0NFdZMZMNJiqsc5f,taskblind-relation-v3::45261294::1::22LgybYPvlbotHVS,taskblind-v3::43828390::1,taskblind-v3::45261294::1,arkit:43828390,arkit:45261294,bed,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::43828390::1::0NFdZMZMNJiqsc5f::signed_sector,taskblind-relation-v3::45261294::1::22LgybYPvlbotHVS::signed_sector,True,437709,1.7112971598895736,466965,1.3731606241164374,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
e6ede44fd060f5dc03790f92,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828390::4::6a79WQkpx01lu3Di,taskblind-relation-v3::47331619::4::TrIFBXHVGfNQ17Ob,taskblind-v3::43828390::4,taskblind-v3::47331619::4,arkit:43828390,arkit:47331619,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 3.0}",behind,left,taskblind-relation-v3::43828390::4::6a79WQkpx01lu3Di::signed_sector,taskblind-relation-v3::47331619::4::TrIFBXHVGfNQ17Ob::signed_sector,True,437709,1.433048937271045,466906,1.5453469944954554,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
710015823edef08b13897a9a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828496::1::cxoJBPXHoyG3bTDW,taskblind-relation-v3::42898751::1::jkC7PKndQy0mQ2g0,taskblind-v3::43828496::1,taskblind-v3::42898751::1,arkit:43828496,arkit:42898751,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::43828496::1::cxoJBPXHoyG3bTDW::signed_sector,taskblind-relation-v3::42898751::1::jkC7PKndQy0mQ2g0::signed_sector,True,437689,0.7232136177588271,426150,1.89500314861579,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
b59940de27bfbf9a540eb280,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828514::1::P7x861AIui546GEG,taskblind-relation-v3::43649732::1::iazQ5A4RoLgOqcyD,taskblind-v3::43828514::1,taskblind-v3::43649732::1,arkit:43828514,arkit:43649732,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::43828514::1::P7x861AIui546GEG::signed_sector,taskblind-relation-v3::43649732::1::iazQ5A4RoLgOqcyD::signed_sector,True,437686,2.635066584151612,437218,4.111810219063564,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
10e5fa6911265fd24db8ac5c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828514::2::MP899La2MTd0q200,taskblind-relation-v3::45261275::2::HBbchsXURUdEBFzH,taskblind-v3::43828514::2,taskblind-v3::45261275::2,arkit:43828514,arkit:45261275,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::43828514::2::MP899La2MTd0q200::signed_sector,taskblind-relation-v3::45261275::2::HBbchsXURUdEBFzH::signed_sector,True,437686,2.0147243933930983,466731,2.3618385327165035,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ec4a80087a7d2a3c6f9cc83b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43828514::4::P7x861AIui546GEG,taskblind-relation-v3::42898024::4::oEGCytHZsYp0CfTe,taskblind-v3::43828514::4,taskblind-v3::42898024::4,arkit:43828514,arkit:42898024,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::43828514::4::P7x861AIui546GEG::signed_sector,taskblind-relation-v3::42898024::4::oEGCytHZsYp0CfTe::signed_sector,True,437686,3.6047461340558438,423275,1.0663679386816507,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
497fc61347235e817683a72c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895863::2::VIFbAz3xUSWV2wup,taskblind-relation-v3::44796212::2::G0zjlT5pXHn42rGS,taskblind-v3::43895863::2,taskblind-v3::44796212::2,arkit:43895863,arkit:44796212,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::43895863::2::VIFbAz3xUSWV2wup::signed_sector,taskblind-relation-v3::44796212::2::G0zjlT5pXHn42rGS::signed_sector,True,437740,0.9494960059113318,464752,1.0910838664384084,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
af77fa4c35269ae36d5573c9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895863::3::CBlUes4OP0tJEp2T,taskblind-relation-v3::43896416::3::022fBC3W3v0XdBJX,taskblind-v3::43895863::3,taskblind-v3::43896416::3,arkit:43895863,arkit:43896416,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",behind,left,taskblind-relation-v3::43895863::3::CBlUes4OP0tJEp2T::signed_sector,taskblind-relation-v3::43896416::3::022fBC3W3v0XdBJX::signed_sector,True,437740,2.271147886726422,438369,2.13919344819072,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
0fb814b3556f821c264455e9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895910::1::16bpsA6mVRCDPuXd,taskblind-relation-v3::43649732::1::7j0TBSFaiAm4f1uK,taskblind-v3::43895910::1,taskblind-v3::43649732::1,arkit:43895910,arkit:43649732,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::43895910::1::16bpsA6mVRCDPuXd::signed_sector,taskblind-relation-v3::43649732::1::7j0TBSFaiAm4f1uK::signed_sector,True,437729,2.292511033268343,437218,2.525886237924848,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
367b428cdd017a3e029ee70b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895910::1::aSuUm01IQD9DgeGR,taskblind-relation-v3::45662960::1::5zTfZIcLfI0Om8Y3,taskblind-v3::43895910::1,taskblind-v3::45662960::1,arkit:43895910,arkit:45662960,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::43895910::1::aSuUm01IQD9DgeGR::signed_sector,taskblind-relation-v3::45662960::1::5zTfZIcLfI0Om8Y3::signed_sector,True,437729,2.551730239890604,468649,2.404184150391954,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
3bcea89f3731f347bc71fbb6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895910::3::aSuUm01IQD9DgeGR,taskblind-relation-v3::41126644::3::KTigLuOkX08Qo7Gf,taskblind-v3::43895910::3,taskblind-v3::41126644::3,arkit:43895910,arkit:41126644,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",behind,right,taskblind-relation-v3::43895910::3::aSuUm01IQD9DgeGR::signed_sector,taskblind-relation-v3::41126644::3::KTigLuOkX08Qo7Gf::signed_sector,True,437729,2.0355448845989095,382645,1.3459265511955174,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
df7d6b5ab4a8334fe143c601,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895999::1::ncjnVESiQj6Iauod,taskblind-relation-v3::47204449::1::onUphp3erfzbpwmE,taskblind-v3::43895999::1,taskblind-v3::47204449::1,arkit:43895999,arkit:47204449,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::43895999::1::ncjnVESiQj6Iauod::signed_sector,taskblind-relation-v3::47204449::1::onUphp3erfzbpwmE::signed_sector,True,438030,1.24813675429277,471164,1.1341255700076696,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
3808f728931dce35b85cde1e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895999::1::yhrmdSBryzcITRvk,taskblind-relation-v3::45662833::1::BdtXm3BzA5TEyOWc,taskblind-v3::43895999::1,taskblind-v3::45662833::1,arkit:43895999,arkit:45662833,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",left,ahead,taskblind-relation-v3::43895999::1::yhrmdSBryzcITRvk::signed_sector,taskblind-relation-v3::45662833::1::BdtXm3BzA5TEyOWc::signed_sector,True,438030,2.1109006328800834,468602,1.8366139416617164,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
d944c4e2a64197a36d5692f1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895999::2::yhrmdSBryzcITRvk,taskblind-relation-v3::47204795::2::JcRs9BXO4VO1CDNT,taskblind-v3::43895999::2,taskblind-v3::47204795::2,arkit:43895999,arkit:47204795,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::43895999::2::yhrmdSBryzcITRvk::signed_sector,taskblind-relation-v3::47204795::2::JcRs9BXO4VO1CDNT::signed_sector,True,438030,2.666500845158753,472335,2.5741246941278635,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
82e7852aae23552d69938fb0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43895999::3::yhrmdSBryzcITRvk,taskblind-relation-v3::42899065::3::bumAOuH0D3JmNe0c,taskblind-v3::43895999::3,taskblind-v3::42899065::3,arkit:43895999,arkit:42899065,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::43895999::3::yhrmdSBryzcITRvk::signed_sector,taskblind-relation-v3::42899065::3::bumAOuH0D3JmNe0c::signed_sector,True,438030,4.470832397784916,434623,4.826611238905564,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
b00a025df985ed1230990587,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896038::1::F241RghURdPRCZmK,taskblind-relation-v3::41127085::1::ePdMQX0Tgqqq2ofS,taskblind-v3::43896038::1,taskblind-v3::41127085::1,arkit:43896038,arkit:41127085,bathtub,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bathtub"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::43896038::1::F241RghURdPRCZmK::signed_sector,taskblind-relation-v3::41127085::1::ePdMQX0Tgqqq2ofS::signed_sector,True,437983,1.1075159773893004,383236,1.4777060482719424,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
95001e0e4b7335477d919e00,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896038::3::3Xv1GNa3DH1DYbLU,taskblind-relation-v3::44796189::3::sqpCym5EhU0hrJcV,taskblind-v3::43896038::3,taskblind-v3::44796189::3,arkit:43896038,arkit:44796189,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::43896038::3::3Xv1GNa3DH1DYbLU::signed_sector,taskblind-relation-v3::44796189::3::sqpCym5EhU0hrJcV::signed_sector,True,437983,0.5328111000842225,464755,0.9622617663920647,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
7d3ec4752108baec75e3d5de,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896038::4::3Xv1GNa3DH1DYbLU,taskblind-relation-v3::42898689::4::pdQpTorc1N8aIP2r,taskblind-v3::43896038::4,taskblind-v3::42898689::4,arkit:43896038,arkit:42898689,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::43896038::4::3Xv1GNa3DH1DYbLU::signed_sector,taskblind-relation-v3::42898689::4::pdQpTorc1N8aIP2r::signed_sector,True,437983,0.8493893603519626,426144,0.8615273362263054,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
90f855aba92a11a169a9a1a4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896038::4::XEkAaXRUyUi97xKd,taskblind-relation-v3::47332305::4::L0iRkNfOy4iqrtpr,taskblind-v3::43896038::4,taskblind-v3::47332305::4,arkit:43896038,arkit:47332305,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",behind,left,taskblind-relation-v3::43896038::4::XEkAaXRUyUi97xKd::signed_sector,taskblind-relation-v3::47332305::4::L0iRkNfOy4iqrtpr::signed_sector,True,437983,0.2866683938368991,471680,1.1444015443800735,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,True,False,True,left,left,True,True,False,True,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
be168bdfbe6d8746a33aa33b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896215::1::guOCO8qE08STyKnw,taskblind-relation-v3::41159762::1::aM2GukTQm9QudhMT,taskblind-v3::43896215::1,taskblind-v3::41159762::1,arkit:43896215,arkit:41159762,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::43896215::1::guOCO8qE08STyKnw::signed_sector,taskblind-relation-v3::41159762::1::aM2GukTQm9QudhMT::signed_sector,True,438110,1.4354736656184384,382322,1.0583523317457675,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
365d377da708b3f27655e06a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896215::2::cbiSim0vjQR3eaPp,taskblind-relation-v3::42897818::2::iiNmaDLMXdtlq0og,taskblind-v3::43896215::2,taskblind-v3::42897818::2,arkit:43896215,arkit:42897818,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",left,behind,taskblind-relation-v3::43896215::2::cbiSim0vjQR3eaPp::signed_sector,taskblind-relation-v3::42897818::2::iiNmaDLMXdtlq0og::signed_sector,True,438110,1.9437111366990925,423738,1.8609338485714255,exploratory post-hoc analysis,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,behind,behind,True,True,False,True,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,behind,behind,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ac718e43d2ba5019e5f3a24e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896308::1::7U3G91OxHobpmZVg,taskblind-relation-v3::47115143::1::akWCc063a8elHnkS,taskblind-v3::43896308::1,taskblind-v3::47115143::1,arkit:43896308,arkit:47115143,oven,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""oven"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::43896308::1::7U3G91OxHobpmZVg::signed_sector,taskblind-relation-v3::47115143::1::akWCc063a8elHnkS::signed_sector,True,438104,1.9768434139369766,469607,1.5681291799059605,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
ecbdfc0c84aabe5dac5fc573,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896308::4::apxH0gqxrHBxZiA8,taskblind-relation-v3::47332452::4::dQaHyQSZqc8KBhzC,taskblind-v3::43896308::4,taskblind-v3::47332452::4,arkit:43896308,arkit:47332452,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::43896308::4::apxH0gqxrHBxZiA8::signed_sector,taskblind-relation-v3::47332452::4::dQaHyQSZqc8KBhzC::signed_sector,True,438104,0.8340366874953233,472317,1.0571347763164904,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
af940063c65c4fcf6039e67f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896416::2::YQe0vhMSNrvGlhvA,taskblind-relation-v3::45261201::2::zZUw8qMXLs8cjUB0,taskblind-v3::43896416::2,taskblind-v3::45261201::2,arkit:43896416,arkit:45261201,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::43896416::2::YQe0vhMSNrvGlhvA::signed_sector,taskblind-relation-v3::45261201::2::zZUw8qMXLs8cjUB0::signed_sector,True,438369,0.48271143753654383,466741,1.2157578346297795,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
c6a227d46055d6039bbad164,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896416::4::022fBC3W3v0XdBJX,taskblind-relation-v3::47204449::4::1XnjQsUHMNJMLtTV,taskblind-v3::43896416::4,taskblind-v3::47204449::4,arkit:43896416,arkit:47204449,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::43896416::4::022fBC3W3v0XdBJX::signed_sector,taskblind-relation-v3::47204449::4::1XnjQsUHMNJMLtTV::signed_sector,True,438369,0.24536158762076693,471164,0.5688632640310556,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
d8ceda33bfcfb40c9cb9539d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896416::4::MOTyeBnPxgcnUfia,taskblind-relation-v3::43828390::4::0NFdZMZMNJiqsc5f,taskblind-v3::43896416::4,taskblind-v3::43828390::4,arkit:43896416,arkit:43828390,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::43896416::4::MOTyeBnPxgcnUfia::signed_sector,taskblind-relation-v3::43828390::4::0NFdZMZMNJiqsc5f::signed_sector,True,438369,1.1688517462059018,437709,1.57119033852752,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,right,right,True,True,False,True,left,left,True,True,False,True,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
ebbc8561143fdcc3f22688de,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896536::1::qQ56MWyqDifGu8n1,taskblind-relation-v3::42898024::1::oEGCytHZsYp0CfTe,taskblind-v3::43896536::1,taskblind-v3::42898024::1,arkit:43896536,arkit:42898024,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::43896536::1::qQ56MWyqDifGu8n1::signed_sector,taskblind-relation-v3::42898024::1::oEGCytHZsYp0CfTe::signed_sector,True,438419,2.3112072221396343,423275,3.899825167996652,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
bbcef11c6cb8d9e7e84db953,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896536::2::qQ56MWyqDifGu8n1,taskblind-relation-v3::42446607::2::WB6OAYD71RhNUyrC,taskblind-v3::43896536::2,taskblind-v3::42446607::2,arkit:43896536,arkit:42446607,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::43896536::2::qQ56MWyqDifGu8n1::signed_sector,taskblind-relation-v3::42446607::2::WB6OAYD71RhNUyrC::signed_sector,True,438419,1.1746041689108235,422384,1.0363636149273059,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
2146867da8db715a9c18e2fd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896536::3::Lsbuxk3AchTNIwcy,taskblind-relation-v3::44796443::3::hhazTMsbyxLAxNZF,taskblind-v3::43896536::3,taskblind-v3::44796443::3,arkit:43896536,arkit:44796443,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 2.0}",left,ahead,taskblind-relation-v3::43896536::3::Lsbuxk3AchTNIwcy::signed_sector,taskblind-relation-v3::44796443::3::hhazTMsbyxLAxNZF::signed_sector,True,438419,0.9414906075836422,464981,1.327066512008589,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
916ef95f62a6c8c69cde6f67,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896536::4::qQ56MWyqDifGu8n1,taskblind-relation-v3::45662905::4::3cSpaVyes2H8jt8P,taskblind-v3::43896536::4,taskblind-v3::45662905::4,arkit:43896536,arkit:45662905,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::43896536::4::qQ56MWyqDifGu8n1::signed_sector,taskblind-relation-v3::45662905::4::3cSpaVyes2H8jt8P::signed_sector,True,438419,2.8241425308646906,468654,2.5668622012151365,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
0e24b591b3ab3912f05d6956,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896545::1::9RjSvzoGRCvy8oFo,taskblind-relation-v3::42898024::1::LmJLoKZi0dtyjzQR,taskblind-v3::43896545::1,taskblind-v3::42898024::1,arkit:43896545,arkit:42898024,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 1.0}",behind,ahead,taskblind-relation-v3::43896545::1::9RjSvzoGRCvy8oFo::signed_sector,taskblind-relation-v3::42898024::1::LmJLoKZi0dtyjzQR::signed_sector,True,438417,2.4757790671863047,423275,2.0883674131943595,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
e83d53ed04a706eed1471c0e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896545::4::1hlM0jV2rw6C0QP6,taskblind-relation-v3::43895863::4::VIFbAz3xUSWV2wup,taskblind-v3::43896545::4,taskblind-v3::43895863::4,arkit:43896545,arkit:43895863,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::43896545::4::1hlM0jV2rw6C0QP6::signed_sector,taskblind-relation-v3::43895863::4::VIFbAz3xUSWV2wup::signed_sector,True,438417,0.8377489212828594,437740,2.7586937072039546,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
f256ef7b9b9f8ab670217999,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896545::4::9RjSvzoGRCvy8oFo,taskblind-relation-v3::40958733::4::2CN1lMouJgYnqBOR,taskblind-v3::43896545::4,taskblind-v3::40958733::4,arkit:43896545,arkit:40958733,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::43896545::4::9RjSvzoGRCvy8oFo::signed_sector,taskblind-relation-v3::40958733::4::2CN1lMouJgYnqBOR::signed_sector,True,438417,2.016084683513603,379801,1.5955583923981518,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
36c43e0d7e6ea619e6431b63,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::43896558::3::TI4o74p8J0mmpVfI,taskblind-relation-v3::42898408::3::Qd2ccyvyqqqkfUe9,taskblind-v3::43896558::3,taskblind-v3::42898408::3,arkit:43896558,arkit:42898408,toilet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::43896558::3::TI4o74p8J0mmpVfI::signed_sector,taskblind-relation-v3::42898408::3::Qd2ccyvyqqqkfUe9::signed_sector,True,438415,0.35456258626335607,423956,1.2017627843643064,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
257b6aad1fa213de81318d5c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358360::1::vvMHT1QBgSsJ98YU,taskblind-relation-v3::47331922::1::uTr9uZLpsTvpzSlp,taskblind-v3::44358360::1,taskblind-v3::47331922::1,arkit:44358360,arkit:47331922,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::44358360::1::vvMHT1QBgSsJ98YU::signed_sector,taskblind-relation-v3::47331922::1::uTr9uZLpsTvpzSlp::signed_sector,True,438967,6.286830830366597,470826,3.858558805526661,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
b6e16b4f60d11acf3bf41a9d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358360::2::lq4UegVNva2PyQiv,taskblind-relation-v3::43896308::2::2JjvkTz4dgWhKzkz,taskblind-v3::44358360::2,taskblind-v3::43896308::2,arkit:44358360,arkit:43896308,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,behind,taskblind-relation-v3::44358360::2::lq4UegVNva2PyQiv::signed_sector,taskblind-relation-v3::43896308::2::2JjvkTz4dgWhKzkz::signed_sector,True,438967,1.9733976698822435,438104,2.167260676099493,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
e4e3d08bb34d2d325cfc064f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358360::2::vvMHT1QBgSsJ98YU,taskblind-relation-v3::43828449::2::imWEDZzUAxBss84s,taskblind-v3::44358360::2,taskblind-v3::43828449::2,arkit:44358360,arkit:43828449,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",behind,ahead,taskblind-relation-v3::44358360::2::vvMHT1QBgSsJ98YU::signed_sector,taskblind-relation-v3::43828449::2::imWEDZzUAxBss84s::signed_sector,True,438967,5.013063844958267,437521,2.4185200141844065,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,right,right,True,False,False,True,ahead,ahead,True,True,False,False,True,right,right,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,True,False,True,ahead,ahead,True,True,False,True,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,ahead,ahead,True,True,False,True,False,,,,,,False,,,,,,
3b249a41adeefee9219f371e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358360::3::vvMHT1QBgSsJ98YU,taskblind-relation-v3::41126783::3::cN8Rhaf9ZbcsFt9K,taskblind-v3::44358360::3,taskblind-v3::41126783::3,arkit:44358360,arkit:41126783,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,behind,taskblind-relation-v3::44358360::3::vvMHT1QBgSsJ98YU::signed_sector,taskblind-relation-v3::41126783::3::cN8Rhaf9ZbcsFt9K::signed_sector,True,438967,3.642753364968938,382830,3.0432308422094394,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
71640a1f6e34a3605f5686ab,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358360::4::vvMHT1QBgSsJ98YU,taskblind-relation-v3::42444754::4::VVezZ1PDfcFr7FRw,taskblind-v3::44358360::4,taskblind-v3::42444754::4,arkit:44358360,arkit:42444754,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 1.0}",behind,right,taskblind-relation-v3::44358360::4::vvMHT1QBgSsJ98YU::signed_sector,taskblind-relation-v3::42444754::4::VVezZ1PDfcFr7FRw::signed_sector,True,438967,0.9621117671901669,421254,0.8751985554055927,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
3055f0103266c91f8772dcdf,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358426::3::9VXnbKZ9fOHyP3x5,taskblind-relation-v3::43896038::3::dLpE2O4HKlaj3NfJ,taskblind-v3::44358426::3,taskblind-v3::43896038::3,arkit:44358426,arkit:43896038,toilet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::44358426::3::9VXnbKZ9fOHyP3x5::signed_sector,taskblind-relation-v3::43896038::3::dLpE2O4HKlaj3NfJ::signed_sector,True,455337,1.4549716825316952,437983,0.8652060979885717,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
4254e58efa062490f17a4e96,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44358426::4::SsOIQOwUqfAEfTHN,taskblind-relation-v3::41127082::4::KogFZftgxC2SC5S3,taskblind-v3::44358426::4,taskblind-v3::41127082::4,arkit:44358426,arkit:41127082,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::44358426::4::SsOIQOwUqfAEfTHN::signed_sector,taskblind-relation-v3::41127082::4::KogFZftgxC2SC5S3::signed_sector,True,455337,0.6163692858738687,383236,0.47269480060083985,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
09ca804c6783b50b322d249d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796189::1::6WKuIUzIY8kejh8Q,taskblind-relation-v3::45261275::1::vuM4nDXAf6ai0U1r,taskblind-v3::44796189::1,taskblind-v3::45261275::1,arkit:44796189,arkit:45261275,bed,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::44796189::1::6WKuIUzIY8kejh8Q::signed_sector,taskblind-relation-v3::45261275::1::vuM4nDXAf6ai0U1r::signed_sector,True,464755,1.2164249896162571,466731,1.8409987153437046,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
e77c4283143472bbf8aab697,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796189::2::f42PmDEqFFBcYTzh,taskblind-relation-v3::41126968::2::roZhVJZygKKhxe1o,taskblind-v3::44796189::2,taskblind-v3::41126968::2,arkit:44796189,arkit:41126968,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::44796189::2::f42PmDEqFFBcYTzh::signed_sector,taskblind-relation-v3::41126968::2::roZhVJZygKKhxe1o::signed_sector,True,464755,1.0507969670040174,383242,1.1534363250451711,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
40dc0ab69c4e3cb545e40b68,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796189::3::f42PmDEqFFBcYTzh,taskblind-relation-v3::42899869::3::qrXqhtSzx8oLZ7kO,taskblind-v3::44796189::3,taskblind-v3::42899869::3,arkit:44796189,arkit:42899869,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::44796189::3::f42PmDEqFFBcYTzh::signed_sector,taskblind-relation-v3::42899869::3::qrXqhtSzx8oLZ7kO::signed_sector,True,464755,0.8571314603447256,435658,1.0003019239244644,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
6cb506772158b5d0d9a95d86,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796212::1::G0zjlT5pXHn42rGS,taskblind-relation-v3::43828162::1::QERH8u8fmB4uiIAx,taskblind-v3::44796212::1,taskblind-v3::43828162::1,arkit:44796212,arkit:43828162,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::44796212::1::G0zjlT5pXHn42rGS::signed_sector,taskblind-relation-v3::43828162::1::QERH8u8fmB4uiIAx::signed_sector,True,464752,1.096467171439665,437445,1.5854783998957276,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
1877d031071908789ce7ec07,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796212::3::pZoS5Mr6Lsv2q8Ad,taskblind-relation-v3::43896558::3::CB8xGQ6hHUDxJ20Y,taskblind-v3::44796212::3,taskblind-v3::43896558::3,arkit:44796212,arkit:43896558,sink,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 3.0}",behind,left,taskblind-relation-v3::44796212::3::pZoS5Mr6Lsv2q8Ad::signed_sector,taskblind-relation-v3::43896558::3::CB8xGQ6hHUDxJ20Y::signed_sector,True,464752,2.5359471567119525,438415,0.8594217648059932,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
958729f348b84799e96cd942,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796212::4::G0zjlT5pXHn42rGS,taskblind-relation-v3::45261060::4::b787DrUzIAovRJKl,taskblind-v3::44796212::4,taskblind-v3::45261060::4,arkit:44796212,arkit:45261060,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::44796212::4::G0zjlT5pXHn42rGS::signed_sector,taskblind-relation-v3::45261060::4::b787DrUzIAovRJKl::signed_sector,True,464752,0.7113518034212301,466371,1.2597676719156616,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
d49e1cf1bf8a271568cf601e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796324::1::esmHGPMZc80RErEx,taskblind-relation-v3::47204795::1::JcRs9BXO4VO1CDNT,taskblind-v3::44796324::1,taskblind-v3::47204795::1,arkit:44796324,arkit:47204795,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",left,ahead,taskblind-relation-v3::44796324::1::esmHGPMZc80RErEx::signed_sector,taskblind-relation-v3::47204795::1::JcRs9BXO4VO1CDNT::signed_sector,True,464789,1.9313609066662323,472335,1.8537411664673105,exploratory post-hoc analysis,True,left,left,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,left,left,True,True,False,True,right,right,True,False,False,False,True,left,left,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
707b1916e68eedff731dc3e7,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796443::2::hhazTMsbyxLAxNZF,taskblind-relation-v3::43828390::2::0NFdZMZMNJiqsc5f,taskblind-v3::44796443::2,taskblind-v3::43828390::2,arkit:44796443,arkit:43828390,bed,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,behind,taskblind-relation-v3::44796443::2::hhazTMsbyxLAxNZF::signed_sector,taskblind-relation-v3::43828390::2::0NFdZMZMNJiqsc5f::signed_sector,True,464981,0.8788467069697962,437709,2.6990553563807516,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
69e144993004d9d41c61aeb1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796579::2::0qbZWi4CAvPXdWpk,taskblind-relation-v3::44796189::2::6WKuIUzIY8kejh8Q,taskblind-v3::44796579::2,taskblind-v3::44796189::2,arkit:44796579,arkit:44796189,bed,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::44796579::2::0qbZWi4CAvPXdWpk::signed_sector,taskblind-relation-v3::44796189::2::6WKuIUzIY8kejh8Q::signed_sector,True,466162,2.52689875513007,464755,1.730091272704697,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
9f1e56b3d67861ecab365a6a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796579::3::0qbZWi4CAvPXdWpk,taskblind-relation-v3::40958733::3::PuNRgDWrgGLzXWXa,taskblind-v3::44796579::3,taskblind-v3::40958733::3,arkit:44796579,arkit:40958733,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::44796579::3::0qbZWi4CAvPXdWpk::signed_sector,taskblind-relation-v3::40958733::3::PuNRgDWrgGLzXWXa::signed_sector,True,466162,2.556691073448088,379801,1.2141485748203984,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
c632b50c6a5695e14757e49f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796579::3::RaJJJe6U1kHgh65m,taskblind-relation-v3::40958733::3::YTBdaSDio4hPsKQI,taskblind-v3::44796579::3,taskblind-v3::40958733::3,arkit:44796579,arkit:40958733,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::44796579::3::RaJJJe6U1kHgh65m::signed_sector,taskblind-relation-v3::40958733::3::YTBdaSDio4hPsKQI::signed_sector,True,466162,1.8261542103306647,379801,2.6121718257626543,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,True,False,False,True,right,right,True,True,False,True,left,left,True,True,False,True,True,left,left,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
9929ae151e0b91e4dd5c32ed,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796584::2::oi0xHf0LKhwEjFOC,taskblind-relation-v3::42898689::2::hSaZ6l1xRHG1WTLv,taskblind-v3::44796584::2,taskblind-v3::42898689::2,arkit:44796584,arkit:42898689,toilet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::44796584::2::oi0xHf0LKhwEjFOC::signed_sector,taskblind-relation-v3::42898689::2::hSaZ6l1xRHG1WTLv::signed_sector,True,466160,1.2314401691004313,426144,2.3462668693884403,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
8cb2427cfd36015b9df50240,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796750::1::VOdxjOTRwFqsm1LN,taskblind-relation-v3::42444513::1::yUzQTZkJHoaUOZxp,taskblind-v3::44796750::1,taskblind-v3::42444513::1,arkit:44796750,arkit:42444513,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::44796750::1::VOdxjOTRwFqsm1LN::signed_sector,taskblind-relation-v3::42444513::1::yUzQTZkJHoaUOZxp::signed_sector,True,466234,3.334031784857231,421063,0.771128904381998,exploratory post-hoc analysis,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
b632aebd441ec2dd384d6550,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::44358360::3::Ds12eCTVzjRCKa1B,taskblind-v3::44796750::3,taskblind-v3::44358360::3,arkit:44796750,arkit:44358360,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::signed_sector,taskblind-relation-v3::44358360::3::Ds12eCTVzjRCKa1B::signed_sector,True,466234,2.417093827719442,438967,3.6464580511837004,exploratory post-hoc analysis,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
51a70bb06d5ff12dee5ecbd2,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796750::4::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47331541::4::BnGALYmMwuB7FkCq,taskblind-v3::44796750::4,taskblind-v3::47331541::4,arkit:44796750,arkit:47331541,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::44796750::4::VOdxjOTRwFqsm1LN::signed_sector,taskblind-relation-v3::47331541::4::BnGALYmMwuB7FkCq::signed_sector,True,466234,2.022460904125725,466895,1.998015690077348,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
90316015c1e8e17edb9830f5,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::44796751::1::BW2Umy3Uhh4BdZke,taskblind-relation-v3::45261515::1::XEReKg2YqfeZB2TK,taskblind-v3::44796751::1,taskblind-v3::45261515::1,arkit:44796751,arkit:45261515,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,behind,taskblind-relation-v3::44796751::1::BW2Umy3Uhh4BdZke::signed_sector,taskblind-relation-v3::45261515::1::XEReKg2YqfeZB2TK::signed_sector,True,466234,4.258464326122984,467287,2.7983147503381383,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
b2aa0e4025daae4999258d8d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260895::2::wSCPYzqhFJgSOTnY,taskblind-relation-v3::43896038::2::F241RghURdPRCZmK,taskblind-v3::45260895::2,taskblind-v3::43896038::2,arkit:45260895,arkit:43896038,bathtub,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bathtub"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::45260895::2::wSCPYzqhFJgSOTnY::signed_sector,taskblind-relation-v3::43896038::2::F241RghURdPRCZmK::signed_sector,True,466433,0.9836134096579092,437983,1.055504695288753,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
9c5b20bd0c3aa8bde2a4ce53,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260895::3::CjJYrc2OZoxCdcmF,taskblind-relation-v3::47332561::3::M7sdnUpVrbebXIHr,taskblind-v3::45260895::3,taskblind-v3::47332561::3,arkit:45260895,arkit:47332561,toilet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,behind,taskblind-relation-v3::45260895::3::CjJYrc2OZoxCdcmF::signed_sector,taskblind-relation-v3::47332561::3::M7sdnUpVrbebXIHr::signed_sector,True,466433,0.9247671333634252,472634,0.9046424799867169,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
b6b7b03b03a0aaf1d5a04c82,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260895::4::CjJYrc2OZoxCdcmF,taskblind-relation-v3::43896558::4::TI4o74p8J0mmpVfI,taskblind-v3::45260895::4,taskblind-v3::43896558::4,arkit:45260895,arkit:43896558,toilet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::45260895::4::CjJYrc2OZoxCdcmF::signed_sector,taskblind-relation-v3::43896558::4::TI4o74p8J0mmpVfI::signed_sector,True,466433,0.6698497422338809,438415,0.44761850065426334,exploratory post-hoc analysis,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
9de6430c9aeafbbaee75e5fa,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::1::3zKVSDJvLiq09DGL,taskblind-relation-v3::41126777::1::0KutW1vjVR1fdHCy,taskblind-v3::45260981::1,taskblind-v3::41126777::1,arkit:45260981,arkit:41126777,stove,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::45260981::1::3zKVSDJvLiq09DGL::signed_sector,taskblind-relation-v3::41126777::1::0KutW1vjVR1fdHCy::signed_sector,True,466346,2.100969172745037,382830,1.7605933960706666,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
0657a923ba7542213bbe380a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::2::3VRZsQpcWElkk8tQ,taskblind-relation-v3::41048229::2::D37GUZC7PKFeyA2P,taskblind-v3::45260981::2,taskblind-v3::41048229::2,arkit:45260981,arkit:41048229,oven,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""oven"", ""within_target"": true, ""within_threshold"": 5.0}",behind,right,taskblind-relation-v3::45260981::2::3VRZsQpcWElkk8tQ::signed_sector,taskblind-relation-v3::41048229::2::D37GUZC7PKFeyA2P::signed_sector,True,466346,1.3995838079453282,381654,1.356545784107852,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
d1da7349f7d51a72fb5679d9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::3::cqaUwhBweBTWVShU,taskblind-relation-v3::43828282::3::uqNg3P4u2PAVGT2J,taskblind-v3::45260981::3,taskblind-v3::43828282::3,arkit:45260981,arkit:43828282,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::45260981::3::cqaUwhBweBTWVShU::signed_sector,taskblind-relation-v3::43828282::3::uqNg3P4u2PAVGT2J::signed_sector,True,466346,2.268038470498782,437546,1.2115701842738662,exploratory post-hoc analysis,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
a048d07aa0d0d5c6491959f1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::3::fvt6lwtvjOl1WKMa,taskblind-relation-v3::41126779::3::bHKnEW2xh2YrJGRf,taskblind-v3::45260981::3,taskblind-v3::41126779::3,arkit:45260981,arkit:41126779,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::45260981::3::fvt6lwtvjOl1WKMa::signed_sector,taskblind-relation-v3::41126779::3::bHKnEW2xh2YrJGRf::signed_sector,True,466346,2.6137652784195193,382830,2.5874882120649954,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
47094641c9bc3eb553d9c191,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::4::3zKVSDJvLiq09DGL,taskblind-relation-v3::42898791::4::SseegW7jkFb3Ejdn,taskblind-v3::45260981::4,taskblind-v3::42898791::4,arkit:45260981,arkit:42898791,stove,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::45260981::4::3zKVSDJvLiq09DGL::signed_sector,taskblind-relation-v3::42898791::4::SseegW7jkFb3Ejdn::signed_sector,True,466346,2.424459636301251,434694,2.3688112678776942,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
0a96f81e3514953ecb71aeb6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::4::cqaUwhBweBTWVShU,taskblind-relation-v3::42445051::4::rK0SDmBKJA6FDZHu,taskblind-v3::45260981::4,taskblind-v3::42445051::4,arkit:45260981,arkit:42445051,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::45260981::4::cqaUwhBweBTWVShU::signed_sector,taskblind-relation-v3::42445051::4::rK0SDmBKJA6FDZHu::signed_sector,True,466346,3.002227559884177,421656,0.9687415631586076,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
d7e19d249a953db30fbbc03f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45260981::4::fvt6lwtvjOl1WKMa,taskblind-relation-v3::42898791::4::XPmCdYs8QEDsMmk3,taskblind-v3::45260981::4,taskblind-v3::42898791::4,arkit:45260981,arkit:42898791,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::45260981::4::fvt6lwtvjOl1WKMa::signed_sector,taskblind-relation-v3::42898791::4::XPmCdYs8QEDsMmk3::signed_sector,True,466346,7.250089176423229,434694,3.6713880257975555,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
ad8efe808b0cd99cd8eeb84f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261060::3::DxT66aByZvURv8AA,taskblind-relation-v3::47204795::3::YUu2LPLUoOR6LaFz,taskblind-v3::45261060::3,taskblind-v3::47204795::3,arkit:45261060,arkit:47204795,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 1.0}",behind,right,taskblind-relation-v3::45261060::3::DxT66aByZvURv8AA::signed_sector,taskblind-relation-v3::47204795::3::YUu2LPLUoOR6LaFz::signed_sector,True,466371,4.733981591213142,472335,2.726832002436321,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
3de190e540d2054eecabd71f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261060::3::b787DrUzIAovRJKl,taskblind-relation-v3::47204390::3::BLTonI7AQlJDhuqt,taskblind-v3::45261060::3,taskblind-v3::47204390::3,arkit:45261060,arkit:47204390,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::45261060::3::b787DrUzIAovRJKl::signed_sector,taskblind-relation-v3::47204390::3::BLTonI7AQlJDhuqt::signed_sector,True,466371,2.7697520254750736,471172,1.2538654199523078,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
571041c338bd7d66790c9d2a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261060::3::rwf36EaJ1h8sHqLJ,taskblind-relation-v3::44796324::3::esmHGPMZc80RErEx,taskblind-v3::45261060::3,taskblind-v3::44796324::3,arkit:45261060,arkit:44796324,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,behind,taskblind-relation-v3::45261060::3::rwf36EaJ1h8sHqLJ::signed_sector,taskblind-relation-v3::44796324::3::esmHGPMZc80RErEx::signed_sector,True,466371,1.5948646875226333,464789,0.9992303468962309,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
246db2fc4bb416a2437da3c4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261060::4::sRpNApCSjxls5Yzv,taskblind-relation-v3::45261725::4::0Z7AdncWmX2IDNGu,taskblind-v3::45261060::4,taskblind-v3::45261725::4,arkit:45261060,arkit:45261725,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::45261060::4::sRpNApCSjxls5Yzv::signed_sector,taskblind-relation-v3::45261725::4::0Z7AdncWmX2IDNGu::signed_sector,True,466371,2.744950689155973,468380,1.7364484060198093,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
727feeb2c5fe8d8dcabcfdd5,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261201::2::vhdPKotqzinNP5am,taskblind-relation-v3::47115143::2::DyXgKoroO02nVJWX,taskblind-v3::45261201::2,taskblind-v3::47115143::2,arkit:45261201,arkit:47115143,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",behind,ahead,taskblind-relation-v3::45261201::2::vhdPKotqzinNP5am::signed_sector,taskblind-relation-v3::47115143::2::DyXgKoroO02nVJWX::signed_sector,True,466741,1.308866558587641,469607,0.633777727641561,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
ebed71655a56ddff679cd10b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261201::4::AIM9KKzkHmWBxmcu,taskblind-relation-v3::42898050::4::0LXYdCN44W1q8HAN,taskblind-v3::45261201::4,taskblind-v3::42898050::4,arkit:45261201,arkit:42898050,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::45261201::4::AIM9KKzkHmWBxmcu::signed_sector,taskblind-relation-v3::42898050::4::0LXYdCN44W1q8HAN::signed_sector,True,466741,2.0416342111903014,423791,1.9515407755301675,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
142267bc79565bbbb03e2344,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261201::4::zZUw8qMXLs8cjUB0,taskblind-relation-v3::42899869::4::qrXqhtSzx8oLZ7kO,taskblind-v3::45261201::4,taskblind-v3::42899869::4,arkit:45261201,arkit:42899869,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::45261201::4::zZUw8qMXLs8cjUB0::signed_sector,taskblind-relation-v3::42899869::4::qrXqhtSzx8oLZ7kO::signed_sector,True,466741,1.3614692603259708,435658,1.5611878137238324,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
0c4f7fefc74b91aec5a3a6f6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261275::1::HBbchsXURUdEBFzH,taskblind-relation-v3::45261407::1::5H6SoWlch9zMl2do,taskblind-v3::45261275::1,taskblind-v3::45261407::1,arkit:45261275,arkit:45261407,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::45261275::1::HBbchsXURUdEBFzH::signed_sector,taskblind-relation-v3::45261407::1::5H6SoWlch9zMl2do::signed_sector,True,466731,1.70967651132449,467252,1.4246557934045723,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a521f129e07d9377282aa070,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261275::3::vuM4nDXAf6ai0U1r,taskblind-relation-v3::41159762::3::d3ZESXVIipZqsJe1,taskblind-v3::45261275::3,taskblind-v3::41159762::3,arkit:45261275,arkit:41159762,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 3.0}",behind,left,taskblind-relation-v3::45261275::3::vuM4nDXAf6ai0U1r::signed_sector,taskblind-relation-v3::41159762::3::d3ZESXVIipZqsJe1::signed_sector,True,466731,1.7688645853237708,382322,1.1605681882022318,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
c80c1759232bf1d8d88b812d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261407::4::vF5UqtCoF6zNVXtW,taskblind-relation-v3::41126705::4::m6jG35tE8UDowvPy,taskblind-v3::45261407::4,taskblind-v3::41126705::4,arkit:45261407,arkit:41126705,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,behind,taskblind-relation-v3::45261407::4::vF5UqtCoF6zNVXtW::signed_sector,taskblind-relation-v3::41126705::4::m6jG35tE8UDowvPy::signed_sector,True,467252,0.8718394136681179,382633,0.5595967564846691,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
d2328ead6a199a35fd4a303e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261532::2::gBqdRWZpGC7fzfne,taskblind-relation-v3::42898791::2::F8XfxNHIXWNPnOSL,taskblind-v3::45261532::2,taskblind-v3::42898791::2,arkit:45261532,arkit:42898791,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::45261532::2::gBqdRWZpGC7fzfne::signed_sector,taskblind-relation-v3::42898791::2::F8XfxNHIXWNPnOSL::signed_sector,True,467334,1.2104598982693837,434694,2.4396573643391304,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
c291e5c7804481e13e0448bd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261532::4::yMjSuxBVEkUA8EKK,taskblind-relation-v3::42897986::4::CCBsDAIzV0cQtkk4,taskblind-v3::45261532::4,taskblind-v3::42897986::4,arkit:45261532,arkit:42897986,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::45261532::4::yMjSuxBVEkUA8EKK::signed_sector,taskblind-relation-v3::42897986::4::CCBsDAIzV0cQtkk4::signed_sector,True,467334,2.8479514038319502,423319,2.232452593563486,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
0058bc8be77b27ac3c7c0d5a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D,taskblind-v3::45261725::3,taskblind-v3::47115143::3,arkit:45261725,arkit:47115143,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51::signed_sector,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D::signed_sector,True,468380,1.1419841175286163,469607,0.8921096701113616,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
5e47543554669d2f2e1eceb6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261725::4::AsYmkZlLfq2EcgWu,taskblind-relation-v3::47331520::4::1j4ycXx1Nh3fhXex,taskblind-v3::45261725::4,taskblind-v3::47331520::4,arkit:45261725,arkit:47331520,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::45261725::4::AsYmkZlLfq2EcgWu::signed_sector,taskblind-relation-v3::47331520::4::1j4ycXx1Nh3fhXex::signed_sector,True,468380,3.544721020977832,470551,1.244220184408669,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
7d79e3ea33b07dc9135ab78e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261725::4::D5EqKDRVHH4Mrfop,taskblind-relation-v3::47332309::4::5fCi8Xv6f9vhxv0q,taskblind-v3::45261725::4,taskblind-v3::47332309::4,arkit:45261725,arkit:47332309,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::45261725::4::D5EqKDRVHH4Mrfop::signed_sector,taskblind-relation-v3::47332309::4::5fCi8Xv6f9vhxv0q::signed_sector,True,468380,1.664566883513022,471680,1.5497534792065562,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
6800ea232e35495270965276,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662796::1::9FnPLmtIUky9DUgQ,taskblind-relation-v3::42446607::1::yvcziQH9BXOjhsEN,taskblind-v3::45662796::1,taskblind-v3::42446607::1,arkit:45662796,arkit:42446607,sofa,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""sofa"", ""within_target"": true, ""within_threshold"": 3.0}",behind,right,taskblind-relation-v3::45662796::1::9FnPLmtIUky9DUgQ::signed_sector,taskblind-relation-v3::42446607::1::yvcziQH9BXOjhsEN::signed_sector,True,468509,1.2833834917657068,422384,1.690396217172461,exploratory post-hoc analysis,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
ab82b0046c00c34d9099153c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662796::1::WZzYjyfMLCKFJPYG,taskblind-relation-v3::44796750::1::PEAXxPXos1BJU9j1,taskblind-v3::45662796::1,taskblind-v3::44796750::1,arkit:45662796,arkit:44796750,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::45662796::1::WZzYjyfMLCKFJPYG::signed_sector,taskblind-relation-v3::44796750::1::PEAXxPXos1BJU9j1::signed_sector,True,468509,3.076279514492432,466234,3.2667188674257255,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
4a0d4618eef25d494af801fc,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662796::2::WZzYjyfMLCKFJPYG,taskblind-relation-v3::45662905::2::449vj1eJfZerEONS,taskblind-v3::45662796::2,taskblind-v3::45662905::2,arkit:45662796,arkit:45662905,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",behind,ahead,taskblind-relation-v3::45662796::2::WZzYjyfMLCKFJPYG::signed_sector,taskblind-relation-v3::45662905::2::449vj1eJfZerEONS::signed_sector,True,468509,1.957868570266945,468654,1.3145338854288608,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
293a5cef96978636e584e22d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662831::1::eWsFa7RLuGXEpUJh,taskblind-relation-v3::47331520::1::1j4ycXx1Nh3fhXex,taskblind-v3::45662831::1,taskblind-v3::47331520::1,arkit:45662831,arkit:47331520,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::45662831::1::eWsFa7RLuGXEpUJh::signed_sector,taskblind-relation-v3::47331520::1::1j4ycXx1Nh3fhXex::signed_sector,True,468605,0.9539464560940683,470551,0.8238675341276072,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
705e272421c0b72feacda2a9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662831::2::VMbdZrGncoRSvHxb,taskblind-relation-v3::41048229::2::yMT9DyxPGUWchhDv,taskblind-v3::45662831::2,taskblind-v3::41048229::2,arkit:45662831,arkit:41048229,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::45662831::2::VMbdZrGncoRSvHxb::signed_sector,taskblind-relation-v3::41048229::2::yMT9DyxPGUWchhDv::signed_sector,True,468605,1.5570761505861903,381654,2.0649747971512484,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a0b84cd85bdff09ddf7f7328,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662831::3::eWsFa7RLuGXEpUJh,taskblind-relation-v3::47204791::3::mwvhl1qDU41jozEK,taskblind-v3::45662831::3,taskblind-v3::47204791::3,arkit:45662831,arkit:47204791,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::45662831::3::eWsFa7RLuGXEpUJh::signed_sector,taskblind-relation-v3::47204791::3::mwvhl1qDU41jozEK::signed_sector,True,468605,2.0716660248977057,472335,3.599439084188525,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
ce559ec368855369183ff721,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662831::4::M5D9taBHFYlglKOe,taskblind-relation-v3::42445086::4::6PsLKaeqlTwWn2Ky,taskblind-v3::45662831::4,taskblind-v3::42445086::4,arkit:45662831,arkit:42445086,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::45662831::4::M5D9taBHFYlglKOe::signed_sector,taskblind-relation-v3::42445086::4::6PsLKaeqlTwWn2Ky::signed_sector,True,468605,2.57618995884202,421596,2.8139141799629805,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
5e6826455a3d6ee3f968883d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662831::4::VxYIBUXK1Q1s7qRs,taskblind-relation-v3::47331520::4::UaitDWZyJUgJ54Ha,taskblind-v3::45662831::4,taskblind-v3::47331520::4,arkit:45662831,arkit:47331520,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::45662831::4::VxYIBUXK1Q1s7qRs::signed_sector,taskblind-relation-v3::47331520::4::UaitDWZyJUgJ54Ha::signed_sector,True,468605,2.319628674808806,470551,1.4780096566149734,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
71d966dce29f58f50ce53817,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662833::1::mcPPzjWv1NVj5Vvf,taskblind-relation-v3::41126779::1::X4QWBTNFX7CFtp1u,taskblind-v3::45662833::1,taskblind-v3::41126779::1,arkit:45662833,arkit:41126779,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::45662833::1::mcPPzjWv1NVj5Vvf::signed_sector,taskblind-relation-v3::41126779::1::X4QWBTNFX7CFtp1u::signed_sector,True,468602,2.4907162624046584,382830,1.7383802096040928,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
94fc18433768cc8c66208219,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662833::2::uOYSL8oJBxVknnzS,taskblind-relation-v3::42898427::2::BALBYtGMuqESysfz,taskblind-v3::45662833::2,taskblind-v3::42898427::2,arkit:45662833,arkit:42898427,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::45662833::2::uOYSL8oJBxVknnzS::signed_sector,taskblind-relation-v3::42898427::2::BALBYtGMuqESysfz::signed_sector,True,468602,0.6087730449587461,423939,0.5558764372453467,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
72bb3ccf30d2c990f9463bf8,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662833::3::uOYSL8oJBxVknnzS,taskblind-relation-v3::47115148::3::mDiGU2hDe49Qz5Wu,taskblind-v3::45662833::3,taskblind-v3::47115148::3,arkit:45662833,arkit:47115148,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::45662833::3::uOYSL8oJBxVknnzS::signed_sector,taskblind-relation-v3::47115148::3::mDiGU2hDe49Qz5Wu::signed_sector,True,468602,2.194979560931802,469607,0.625486310771867,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
3979e32836ce255c1216d96b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662833::4::mcPPzjWv1NVj5Vvf,taskblind-relation-v3::42897720::4::8D55yH9x8MEvdDLz,taskblind-v3::45662833::4,taskblind-v3::42897720::4,arkit:45662833,arkit:42897720,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::45662833::4::mcPPzjWv1NVj5Vvf::signed_sector,taskblind-relation-v3::42897720::4::8D55yH9x8MEvdDLz::signed_sector,True,468602,3.8232373324461837,423325,3.608970008190259,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
6fb593ea7ad513b93c487965,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662905::1::kTnKefsMm7hO0kiZ,taskblind-relation-v3::42899477::1::n2W8fze91fv2By0g,taskblind-v3::45662905::1,taskblind-v3::42899477::1,arkit:45662905,arkit:42899477,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::45662905::1::kTnKefsMm7hO0kiZ::signed_sector,taskblind-relation-v3::42899477::1::n2W8fze91fv2By0g::signed_sector,True,468654,1.7021569201028477,435376,0.758758122607796,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
793d47e750289db45026132a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662905::2::A3hnBzCCozOGrnzE,taskblind-relation-v3::43649732::2::HBbq4k7jhmAiePOn,taskblind-v3::45662905::2,taskblind-v3::43649732::2,arkit:45662905,arkit:43649732,bed,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::45662905::2::A3hnBzCCozOGrnzE::signed_sector,taskblind-relation-v3::43649732::2::HBbq4k7jhmAiePOn::signed_sector,True,468654,3.0158675517369633,437218,2.966258368565841,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
eca970f271fef28492575a38,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662905::4::449vj1eJfZerEONS,taskblind-relation-v3::44796324::4::esmHGPMZc80RErEx,taskblind-v3::45662905::4,taskblind-v3::44796324::4,arkit:45662905,arkit:44796324,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",behind,ahead,taskblind-relation-v3::45662905::4::449vj1eJfZerEONS::signed_sector,taskblind-relation-v3::44796324::4::esmHGPMZc80RErEx::signed_sector,True,468654,1.8816347665491584,464789,1.207622890138837,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
310c37c45575b6c091a21161,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662905::4::A3hnBzCCozOGrnzE,taskblind-relation-v3::43896536::4::Lsbuxk3AchTNIwcy,taskblind-v3::45662905::4,taskblind-v3::43896536::4,arkit:45662905,arkit:43896536,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::45662905::4::A3hnBzCCozOGrnzE::signed_sector,taskblind-relation-v3::43896536::4::Lsbuxk3AchTNIwcy::signed_sector,True,468654,1.4448430489122124,438419,1.294653504296599,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
92bc38c1f937d18896092837,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662950::1::kCc7tciLHBBvdZPy,taskblind-relation-v3::43649732::1::HTvowOJxJQ4D0g1N,taskblind-v3::45662950::1,taskblind-v3::43649732::1,arkit:45662950,arkit:43649732,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::45662950::1::kCc7tciLHBBvdZPy::signed_sector,taskblind-relation-v3::43649732::1::HTvowOJxJQ4D0g1N::signed_sector,True,468650,1.6242292792781947,437218,1.746874050444017,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
a9c314940b22222d740b0cbf,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662950::2::hOTlxPIz6quVrkkn,taskblind-relation-v3::47204791::2::Yqx7STF4fErEfx4e,taskblind-v3::45662950::2,taskblind-v3::47204791::2,arkit:45662950,arkit:47204791,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::45662950::2::hOTlxPIz6quVrkkn::signed_sector,taskblind-relation-v3::47204791::2::Yqx7STF4fErEfx4e::signed_sector,True,468650,1.2749574176239467,472335,1.0500216907330253,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
951526f6ddd4ab503047d5cf,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662950::2::kCc7tciLHBBvdZPy,taskblind-relation-v3::47204390::2::izUIARMBj9NJ1SsJ,taskblind-v3::45662950::2,taskblind-v3::47204390::2,arkit:45662950,arkit:47204390,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 1.0}",right,behind,taskblind-relation-v3::45662950::2::kCc7tciLHBBvdZPy::signed_sector,taskblind-relation-v3::47204390::2::izUIARMBj9NJ1SsJ::signed_sector,True,468650,1.613229442903203,471172,1.976390561778903,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
cf566fea47f5a652ecc7e6fb,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662950::3::kCc7tciLHBBvdZPy,taskblind-relation-v3::43649732::3::HTvowOJxJQ4D0g1N,taskblind-v3::45662950::3,taskblind-v3::43649732::3,arkit:45662950,arkit:43649732,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,left,taskblind-relation-v3::45662950::3::kCc7tciLHBBvdZPy::signed_sector,taskblind-relation-v3::43649732::3::HTvowOJxJQ4D0g1N::signed_sector,True,468650,1.3097433656007293,437218,1.077935581033254,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
fa95911c0da8d83ffa25ccdc,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662950::4::hOTlxPIz6quVrkkn,taskblind-relation-v3::42897986::4::thOz3o5pLEhRxrnU,taskblind-v3::45662950::4,taskblind-v3::42897986::4,arkit:45662950,arkit:42897986,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::45662950::4::hOTlxPIz6quVrkkn::signed_sector,taskblind-relation-v3::42897986::4::thOz3o5pLEhRxrnU::signed_sector,True,468650,3.4328891609418775,423319,1.7744014769116119,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
cb3b23938dab88d34abf0267,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662960::1::cCirf8OcdT9ypBnD,taskblind-relation-v3::44358360::1::lq4UegVNva2PyQiv,taskblind-v3::45662960::1,taskblind-v3::44358360::1,arkit:45662960,arkit:44358360,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::45662960::1::cCirf8OcdT9ypBnD::signed_sector,taskblind-relation-v3::44358360::1::lq4UegVNva2PyQiv::signed_sector,True,468649,3.7905578446881556,438967,1.8498902760096456,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,True,False,True,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
fac27e847489af8d7171d31d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662960::2::5zTfZIcLfI0Om8Y3,taskblind-relation-v3::42899065::2::DpD5NVKU8XxWXzBj,taskblind-v3::45662960::2,taskblind-v3::42899065::2,arkit:45662960,arkit:42899065,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,right,taskblind-relation-v3::45662960::2::5zTfZIcLfI0Om8Y3::signed_sector,taskblind-relation-v3::42899065::2::DpD5NVKU8XxWXzBj::signed_sector,True,468649,2.357138764080455,434623,2.775709430596554,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
67be0325f8ee1da22a6bd17a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662960::3::5zTfZIcLfI0Om8Y3,taskblind-relation-v3::42446607::3::nva4txPqTfkNBWJE,taskblind-v3::45662960::3,taskblind-v3::42446607::3,arkit:45662960,arkit:42446607,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::45662960::3::5zTfZIcLfI0Om8Y3::signed_sector,taskblind-relation-v3::42446607::3::nva4txPqTfkNBWJE::signed_sector,True,468649,3.0298930017209957,422384,5.184292247333409,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
a8b316e55608a56d1ab045d0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45662960::3::cCirf8OcdT9ypBnD,taskblind-relation-v3::42898791::3::uQFjKO1stTrjqNCD,taskblind-v3::45662960::3,taskblind-v3::42898791::3,arkit:45662960,arkit:42898791,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",left,ahead,taskblind-relation-v3::45662960::3::cCirf8OcdT9ypBnD::signed_sector,taskblind-relation-v3::42898791::3::uQFjKO1stTrjqNCD::signed_sector,True,468649,3.129555595092292,434694,1.7099569220983908,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
08e88128bc4a675e6f67f218,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45663052::1::vddd1lnooEVYms6N,taskblind-relation-v3::41159762::1::d3ZESXVIipZqsJe1,taskblind-v3::45663052::1,taskblind-v3::41159762::1,arkit:45663052,arkit:41159762,bed,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::45663052::1::vddd1lnooEVYms6N::signed_sector,taskblind-relation-v3::41159762::1::d3ZESXVIipZqsJe1::signed_sector,True,468781,1.934672759141094,382322,1.3013377059112163,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
af3b5c3ba0bd50d76a6dfcd6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45663052::3::6S8vdWTPStHRsrcA,taskblind-relation-v3::47204535::3::srKj2dFZksli3b3K,taskblind-v3::45663052::3,taskblind-v3::47204535::3,arkit:45663052,arkit:47204535,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::45663052::3::6S8vdWTPStHRsrcA::signed_sector,taskblind-relation-v3::47204535::3::srKj2dFZksli3b3K::signed_sector,True,468781,2.423654551081421,471650,2.2461516152165477,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
8fcaa7256cd9a86d261df157,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA,taskblind-relation-v3::41098086::4::E61JxWUet1FtlubG,taskblind-v3::45663052::4,taskblind-v3::41098086::4,arkit:45663052,arkit:41098086,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA::signed_sector,taskblind-relation-v3::41098086::4::E61JxWUet1FtlubG::signed_sector,True,468781,1.5622782220336147,381877,1.2705768282469307,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
ac1195dee3383b76b185ed13,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::43896215::1::cbiSim0vjQR3eaPp,taskblind-v3::47115126::1,taskblind-v3::43896215::1,arkit:47115126,arkit:43896215,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 3.0}",right,ahead,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f::signed_sector,taskblind-relation-v3::43896215::1::cbiSim0vjQR3eaPp::signed_sector,True,469635,1.0360571443683078,438110,1.2455896700441915,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,True,False,True,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
dda33b3fd908cdb3e8c1ce2b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115126::2::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::41126705::2::m6jG35tE8UDowvPy,taskblind-v3::47115126::2,taskblind-v3::41126705::2,arkit:47115126,arkit:41126705,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,behind,taskblind-relation-v3::47115126::2::Hj2TRs5dyf2xVK3f::signed_sector,taskblind-relation-v3::41126705::2::m6jG35tE8UDowvPy::signed_sector,True,469635,0.9711825085141331,382633,1.341406717333064,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
6f908ccb8d5a731f473655bf,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115126::3::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::43896215::3::cbiSim0vjQR3eaPp,taskblind-v3::47115126::3,taskblind-v3::43896215::3,arkit:47115126,arkit:43896215,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::47115126::3::Hj2TRs5dyf2xVK3f::signed_sector,taskblind-relation-v3::43896215::3::cbiSim0vjQR3eaPp::signed_sector,True,469635,1.1121787308601232,438110,1.232678803906012,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
f43f17be89efa02eb6459c0a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115143::1::DyXgKoroO02nVJWX,taskblind-relation-v3::43895863::1::VIFbAz3xUSWV2wup,taskblind-v3::47115143::1,taskblind-v3::43895863::1,arkit:47115143,arkit:43895863,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,right,taskblind-relation-v3::47115143::1::DyXgKoroO02nVJWX::signed_sector,taskblind-relation-v3::43895863::1::VIFbAz3xUSWV2wup::signed_sector,True,469607,1.030148427421275,437740,1.0779938822585786,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,right,right,True,True,False,True,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
4d3576e1acbb7eb47fe378ed,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115143::2::XBaDKmnFJdilecDi,taskblind-relation-v3::42445902::2::735QhhaOJcnMWiDU,taskblind-v3::47115143::2,taskblind-v3::42445902::2,arkit:47115143,arkit:42445902,shelf,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""shelf"", ""within_target"": false, ""within_threshold"": 1.0}",ahead,behind,taskblind-relation-v3::47115143::2::XBaDKmnFJdilecDi::signed_sector,taskblind-relation-v3::42445902::2::735QhhaOJcnMWiDU::signed_sector,True,469607,2.20948272889288,422149,1.608429211201863,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
03ec083eac57e1cb72e86a0a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115148::1::gbVmoH26SqO8SNYR,taskblind-relation-v3::42445902::1::735QhhaOJcnMWiDU,taskblind-v3::47115148::1,taskblind-v3::42445902::1,arkit:47115148,arkit:42445902,shelf,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""shelf"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::47115148::1::gbVmoH26SqO8SNYR::signed_sector,taskblind-relation-v3::42445902::1::735QhhaOJcnMWiDU::signed_sector,True,469607,0.9735961766132366,422149,1.2629874056931407,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
33797cfec97d0f0d210128c6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115148::2::cg5WoYk5S1ilUJ2t,taskblind-relation-v3::47204791::2::pmFlcPMAwDpfdeif,taskblind-v3::47115148::2,taskblind-v3::47204791::2,arkit:47115148,arkit:47204791,stove,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 2.0}",ahead,right,taskblind-relation-v3::47115148::2::cg5WoYk5S1ilUJ2t::signed_sector,taskblind-relation-v3::47204791::2::pmFlcPMAwDpfdeif::signed_sector,True,469607,3.0000194679364767,472335,3.016428796416272,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
a74c8c9f9e1c03aca3bb30ab,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115148::2::mDiGU2hDe49Qz5Wu,taskblind-relation-v3::47204390::2::BLTonI7AQlJDhuqt,taskblind-v3::47115148::2,taskblind-v3::47204390::2,arkit:47115148,arkit:47204390,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 3.0}",right,left,taskblind-relation-v3::47115148::2::mDiGU2hDe49Qz5Wu::signed_sector,taskblind-relation-v3::47204390::2::BLTonI7AQlJDhuqt::signed_sector,True,469607,0.640066739467995,471172,1.4526711576581754,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
bcd5d2a397d2759e1acb2972,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115148::4::cg5WoYk5S1ilUJ2t,taskblind-relation-v3::45261060::4::DxT66aByZvURv8AA,taskblind-v3::47115148::4,taskblind-v3::45261060::4,arkit:47115148,arkit:45261060,stove,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::47115148::4::cg5WoYk5S1ilUJ2t::signed_sector,taskblind-relation-v3::45261060::4::DxT66aByZvURv8AA::signed_sector,True,469607,0.3944987151315822,466371,0.17892072401583403,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
f9a63cfb5232e48e3f151f73,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115244::1::bYNhmvdxCSeewgHr,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6,taskblind-v3::47115244::1,taskblind-v3::42898024::1,arkit:47115244,arkit:42898024,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::47115244::1::bYNhmvdxCSeewgHr::signed_sector,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6::signed_sector,True,470052,3.4334922456133823,423275,4.059078137421748,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
e0aea5897132ac9c10c0fce3,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115244::1::dYSVtbhkkHIzJwhT,taskblind-relation-v3::45662796::1::xMO75J7boM0WMTGw,taskblind-v3::47115244::1,taskblind-v3::45662796::1,arkit:47115244,arkit:45662796,fireplace,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 5.0}",behind,right,taskblind-relation-v3::47115244::1::dYSVtbhkkHIzJwhT::signed_sector,taskblind-relation-v3::45662796::1::xMO75J7boM0WMTGw::signed_sector,True,470052,3.5999547952596016,468509,1.8723790122174961,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
e784ae3e7aab2e633d4768de,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115244::3::9m2mjoEOdPcDWDxs,taskblind-relation-v3::43895863::3::OvDmDAxdnWKp1AIG,taskblind-v3::47115244::3,taskblind-v3::43895863::3,arkit:47115244,arkit:43895863,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::47115244::3::9m2mjoEOdPcDWDxs::signed_sector,taskblind-relation-v3::43895863::3::OvDmDAxdnWKp1AIG::signed_sector,True,470052,1.5268228488910671,437740,0.8903960313334591,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
e4a7699a8fb6c48e81f051e8,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115244::3::bYNhmvdxCSeewgHr,taskblind-relation-v3::45261532::3::yMjSuxBVEkUA8EKK,taskblind-v3::47115244::3,taskblind-v3::45261532::3,arkit:47115244,arkit:45261532,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",behind,ahead,taskblind-relation-v3::47115244::3::bYNhmvdxCSeewgHr::signed_sector,taskblind-relation-v3::45261532::3::yMjSuxBVEkUA8EKK::signed_sector,True,470052,5.157933286428343,467334,2.3916415323303086,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
e7df7a4ba28b14e362887874,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115244::4::9m2mjoEOdPcDWDxs,taskblind-relation-v3::41159762::4::GuGnKMs1hWKMGHDY,taskblind-v3::47115244::4,taskblind-v3::41159762::4,arkit:47115244,arkit:41159762,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",left,ahead,taskblind-relation-v3::47115244::4::9m2mjoEOdPcDWDxs::signed_sector,taskblind-relation-v3::41159762::4::GuGnKMs1hWKMGHDY::signed_sector,True,470052,4.099066488720335,382322,2.786484594248189,exploratory post-hoc analysis,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
76a0dabcb2cfbf420f516787,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115322::4::BIIriAICLFTUtFzC,taskblind-relation-v3::47332696::4::bgdZZpH5O0HVsNYP,taskblind-v3::47115322::4,taskblind-v3::47332696::4,arkit:47115322,arkit:47332696,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::47115322::4::BIIriAICLFTUtFzC::signed_sector,taskblind-relation-v3::47332696::4::bgdZZpH5O0HVsNYP::signed_sector,True,470334,0.987632190668073,469279,0.2619203681734444,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
ad97e49af14ab901be34a892,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115482::2::EKGTzdMu9R2z8E2z,taskblind-relation-v3::43895910::2::16bpsA6mVRCDPuXd,taskblind-v3::47115482::2,taskblind-v3::43895910::2,arkit:47115482,arkit:43895910,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 3.0}",ahead,right,taskblind-relation-v3::47115482::2::EKGTzdMu9R2z8E2z::signed_sector,taskblind-relation-v3::43895910::2::16bpsA6mVRCDPuXd::signed_sector,True,470530,3.3985031123153084,437729,3.576192173693328,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
c942e5bc5428091a9cb2ccf1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115482::3::EKGTzdMu9R2z8E2z,taskblind-relation-v3::43828514::3::MP899La2MTd0q200,taskblind-v3::47115482::3,taskblind-v3::43828514::3,arkit:47115482,arkit:43828514,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::47115482::3::EKGTzdMu9R2z8E2z::signed_sector,taskblind-relation-v3::43828514::3::MP899La2MTd0q200::signed_sector,True,470530,1.9934148713506084,437686,0.5430285646749903,exploratory post-hoc analysis,True,right,right,True,True,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
10e661064fcd4b185db5b271,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115628::2::59Nbxs0NiPZosUgZ,taskblind-relation-v3::47204449::2::1XnjQsUHMNJMLtTV,taskblind-v3::47115628::2,taskblind-v3::47204449::2,arkit:47115628,arkit:47204449,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",behind,ahead,taskblind-relation-v3::47115628::2::59Nbxs0NiPZosUgZ::signed_sector,taskblind-relation-v3::47204449::2::1XnjQsUHMNJMLtTV::signed_sector,True,470945,3.281319306294295,471164,2.9727181768334794,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,
64c2a5e2f1e1aa9b72e672e3,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115628::2::7MK675BsMxPSPTwr,taskblind-relation-v3::45261725::2::D5EqKDRVHH4Mrfop,taskblind-v3::47115628::2,taskblind-v3::45261725::2,arkit:47115628,arkit:45261725,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::47115628::2::7MK675BsMxPSPTwr::signed_sector,taskblind-relation-v3::45261725::2::D5EqKDRVHH4Mrfop::signed_sector,True,470945,2.4757022961013866,468380,1.8362256888224446,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
6857d7ccb0cbf69773678582,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115628::3::7MK675BsMxPSPTwr,taskblind-relation-v3::43828390::3::qnhS5vU1lcoVkGKm,taskblind-v3::47115628::3,taskblind-v3::43828390::3,arkit:47115628,arkit:43828390,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 2.0}",behind,left,taskblind-relation-v3::47115628::3::7MK675BsMxPSPTwr::signed_sector,taskblind-relation-v3::43828390::3::qnhS5vU1lcoVkGKm::signed_sector,True,470945,5.808144210424094,437709,4.74340559013242,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
b5bdae7207306fda5fd8cc19,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy,taskblind-relation-v3::41126619::3::UQEt8bfoFkWVG9gG,taskblind-v3::47115628::3,taskblind-v3::41126619::3,arkit:47115628,arkit:41126619,washer,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy::signed_sector,taskblind-relation-v3::41126619::3::UQEt8bfoFkWVG9gG::signed_sector,True,470945,1.5122630414984906,382950,1.5930155977126808,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
29a396498f43c9eb697a0334,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115628::4::7MK675BsMxPSPTwr,taskblind-relation-v3::42898791::4::uQFjKO1stTrjqNCD,taskblind-v3::47115628::4,taskblind-v3::42898791::4,arkit:47115628,arkit:42898791,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::47115628::4::7MK675BsMxPSPTwr::signed_sector,taskblind-relation-v3::42898791::4::uQFjKO1stTrjqNCD::signed_sector,True,470945,1.8289451532071062,434694,3.56240790603928,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
25ecbf4d67a004d3275a8231,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204390::3::izUIARMBj9NJ1SsJ,taskblind-relation-v3::44358360::3::lq4UegVNva2PyQiv,taskblind-v3::47204390::3,taskblind-v3::44358360::3,arkit:47204390,arkit:44358360,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 1.0}",left,behind,taskblind-relation-v3::47204390::3::izUIARMBj9NJ1SsJ::signed_sector,taskblind-relation-v3::44358360::3::lq4UegVNva2PyQiv::signed_sector,True,471172,1.9883308012999779,438967,1.9639071301752369,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
c7d6f0a683690d1940e9c29f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204390::4::izUIARMBj9NJ1SsJ,taskblind-relation-v3::43828390::4::qnhS5vU1lcoVkGKm,taskblind-v3::47204390::4,taskblind-v3::43828390::4,arkit:47204390,arkit:43828390,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::47204390::4::izUIARMBj9NJ1SsJ::signed_sector,taskblind-relation-v3::43828390::4::qnhS5vU1lcoVkGKm::signed_sector,True,471172,2.576314967651615,437709,2.701179157128302,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
b580808e263ab112911a6376,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204449::1::1XnjQsUHMNJMLtTV,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH,taskblind-v3::47204449::1,taskblind-v3::42445677::1,arkit:47204449,arkit:42445677,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 3.0}",behind,right,taskblind-relation-v3::47204449::1::1XnjQsUHMNJMLtTV::signed_sector,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH::signed_sector,True,471164,3.604642185061515,422163,3.079373374214928,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
16b40c4e592d6dd678048f85,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204449::2::onUphp3erfzbpwmE,taskblind-relation-v3::42446607::2::nva4txPqTfkNBWJE,taskblind-v3::47204449::2,taskblind-v3::42446607::2,arkit:47204449,arkit:42446607,stool,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::47204449::2::onUphp3erfzbpwmE::signed_sector,taskblind-relation-v3::42446607::2::nva4txPqTfkNBWJE::signed_sector,True,471164,1.507761175860812,422384,2.3561589794672515,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
a3aab6e453cd045460234e63,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204449::3::1XnjQsUHMNJMLtTV,taskblind-relation-v3::43649732::3::450GWGkPLCQqEaGc,taskblind-v3::47204449::3,taskblind-v3::43649732::3,arkit:47204449,arkit:43649732,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",right,behind,taskblind-relation-v3::47204449::3::1XnjQsUHMNJMLtTV::signed_sector,taskblind-relation-v3::43649732::3::450GWGkPLCQqEaGc::signed_sector,True,471164,1.165827617911749,437218,1.0168938693667073,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
cc6c99edd5f11baa8b712266,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204449::3::D5omnz8hyNwnwzA4,taskblind-relation-v3::41254697::3::TWgriir6hz5rCjkK,taskblind-v3::47204449::3,taskblind-v3::41254697::3,arkit:47204449,arkit:41254697,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,behind,taskblind-relation-v3::47204449::3::D5omnz8hyNwnwzA4::signed_sector,taskblind-relation-v3::41254697::3::TWgriir6hz5rCjkK::signed_sector,True,471164,0.47770784596909593,383967,1.83363926345469,exploratory post-hoc analysis,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
cff681c643990abe7115f424,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204449::3::LLoK1bxhLNrlfJWg,taskblind-relation-v3::43828162::3::QERH8u8fmB4uiIAx,taskblind-v3::47204449::3,taskblind-v3::43828162::3,arkit:47204449,arkit:43828162,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 1.0}",right,behind,taskblind-relation-v3::47204449::3::LLoK1bxhLNrlfJWg::signed_sector,taskblind-relation-v3::43828162::3::QERH8u8fmB4uiIAx::signed_sector,True,471164,1.869713238507837,437445,3.596537656859975,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
76857b655626edc81cdd47b0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204449::4::LLoK1bxhLNrlfJWg,taskblind-relation-v3::42445684::4::A64wUrxewJxqnhn2,taskblind-v3::47204449::4,taskblind-v3::42445684::4,arkit:47204449,arkit:42445684,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 3.0}",ahead,behind,taskblind-relation-v3::47204449::4::LLoK1bxhLNrlfJWg::signed_sector,taskblind-relation-v3::42445684::4::A64wUrxewJxqnhn2::signed_sector,True,471164,1.5581213755936534,422155,1.681314512548149,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
418bb60e1a8fef4607e58e72,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204535::2::f8nUJ9ai5sIDhEs1,taskblind-relation-v3::47332508::2::wLXJNP1J90c781xR,taskblind-v3::47204535::2,taskblind-v3::47332508::2,arkit:47204535,arkit:47332508,fireplace,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""fireplace"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::47204535::2::f8nUJ9ai5sIDhEs1::signed_sector,taskblind-relation-v3::47332508::2::wLXJNP1J90c781xR::signed_sector,True,471650,1.5131166960855025,472308,1.4193554968109336,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
535e17e8f3c8ea17bf09ef80,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204535::3::f8nUJ9ai5sIDhEs1,taskblind-relation-v3::47115482::3::popzaietjpjsmTzU,taskblind-v3::47204535::3,taskblind-v3::47115482::3,arkit:47204535,arkit:47115482,fireplace,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::47204535::3::f8nUJ9ai5sIDhEs1::signed_sector,taskblind-relation-v3::47115482::3::popzaietjpjsmTzU::signed_sector,True,471650,2.313198139567428,470530,3.484748930951246,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
955b67e40495b4969b5fec1e,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204535::3::pbAIE7em8mvXDyVP,taskblind-relation-v3::45261294::3::jmagcw7PLNVdV0BN,taskblind-v3::47204535::3,taskblind-v3::45261294::3,arkit:47204535,arkit:45261294,stool,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 0.5}",right,left,taskblind-relation-v3::47204535::3::pbAIE7em8mvXDyVP::signed_sector,taskblind-relation-v3::45261294::3::jmagcw7PLNVdV0BN::signed_sector,True,471650,1.539786804172016,466965,1.5437622989599933,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
bee9e0e7261adf461af78b22,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204535::4::pbAIE7em8mvXDyVP,taskblind-relation-v3::42898024::4::GPqG5nCfraIkNfCC,taskblind-v3::47204535::4,taskblind-v3::42898024::4,arkit:47204535,arkit:42898024,stool,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stool"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::47204535::4::pbAIE7em8mvXDyVP::signed_sector,taskblind-relation-v3::42898024::4::GPqG5nCfraIkNfCC::signed_sector,True,471650,1.9186324451963161,423275,0.04143734799068842,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
3f941e29a9df0819fe423e2b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204535::4::srKj2dFZksli3b3K,taskblind-relation-v3::43649732::4::450GWGkPLCQqEaGc,taskblind-v3::47204535::4,taskblind-v3::43649732::4,arkit:47204535,arkit:43649732,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::47204535::4::srKj2dFZksli3b3K::signed_sector,taskblind-relation-v3::43649732::4::450GWGkPLCQqEaGc::signed_sector,True,471650,2.973915699041642,437218,3.4458042458678726,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
ad1b2d7b511b8dfba2dc84ed,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204656::1::NzyGXbWpuKp5XqL6,taskblind-relation-v3::47204795::1::JnDOCliI8JcmyMzl,taskblind-v3::47204656::1,taskblind-v3::47204795::1,arkit:47204656,arkit:47204795,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::47204656::1::NzyGXbWpuKp5XqL6::signed_sector,taskblind-relation-v3::47204795::1::JnDOCliI8JcmyMzl::signed_sector,True,472055,0.7141761070489673,472335,0.7820463948577946,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
98553d3ad27ed94ebd217d64,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204656::3::NzyGXbWpuKp5XqL6,taskblind-relation-v3::47204795::3::JnDOCliI8JcmyMzl,taskblind-v3::47204656::3,taskblind-v3::47204795::3,arkit:47204656,arkit:47204795,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::47204656::3::NzyGXbWpuKp5XqL6::signed_sector,taskblind-relation-v3::47204795::3::JnDOCliI8JcmyMzl::signed_sector,True,472055,0.7293305511220483,472335,1.1106382711170604,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
6f833cd49f26b1fb9e410895,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::1::mwvhl1qDU41jozEK,taskblind-relation-v3::41126705::1::UCraXQ0NKT3EtyK7,taskblind-v3::47204791::1,taskblind-v3::41126705::1,arkit:47204791,arkit:41126705,refrigerator,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::47204791::1::mwvhl1qDU41jozEK::signed_sector,taskblind-relation-v3::41126705::1::UCraXQ0NKT3EtyK7::signed_sector,True,472335,1.110896706140235,382633,2.7548316213828197,exploratory post-hoc analysis,True,right,right,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
f073dc616f87f6382f8228ec,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::2::ChIq2wSRGx7vDc8t,taskblind-relation-v3::47331520::2::8g2xgbZiJUNgpWNK,taskblind-v3::47204791::2,taskblind-v3::47331520::2,arkit:47204791,arkit:47331520,oven,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""oven"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::47204791::2::ChIq2wSRGx7vDc8t::signed_sector,taskblind-relation-v3::47331520::2::8g2xgbZiJUNgpWNK::signed_sector,True,472335,2.871371512342548,470551,1.1383698635148636,exploratory post-hoc analysis,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
4ffb7b5a438a8d90246f0283,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::3::pmFlcPMAwDpfdeif,taskblind-relation-v3::47331520::3::oURyURqmI1ZBTxMx,taskblind-v3::47204791::3,taskblind-v3::47331520::3,arkit:47204791,arkit:47331520,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::47204791::3::pmFlcPMAwDpfdeif::signed_sector,taskblind-relation-v3::47331520::3::oURyURqmI1ZBTxMx::signed_sector,True,472335,1.9131328322405452,470551,0.9964436751766618,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
c29197e0bf17865c0fbf009a,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::4::ChIq2wSRGx7vDc8t,taskblind-relation-v3::45260981::4::3VRZsQpcWElkk8tQ,taskblind-v3::47204791::4,taskblind-v3::45260981::4,arkit:47204791,arkit:45260981,oven,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""oven"", ""within_target"": false, ""within_threshold"": 1.0}",behind,right,taskblind-relation-v3::47204791::4::ChIq2wSRGx7vDc8t::signed_sector,taskblind-relation-v3::45260981::4::3VRZsQpcWElkk8tQ::signed_sector,True,472335,2.7004998580898447,466346,2.2642103414420998,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
052bb83fe0df34b8a340230b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::4::Yqx7STF4fErEfx4e,taskblind-relation-v3::42897818::4::r0Ny9xsV6l3Jc2vD,taskblind-v3::47204791::4,taskblind-v3::42897818::4,arkit:47204791,arkit:42897818,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::47204791::4::Yqx7STF4fErEfx4e::signed_sector,taskblind-relation-v3::42897818::4::r0Ny9xsV6l3Jc2vD::signed_sector,True,472335,3.219760853456407,423738,2.482306236770822,exploratory post-hoc analysis,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
3fb00b60a1d42bf4e688807f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::4::pmFlcPMAwDpfdeif,taskblind-relation-v3::47115143::4::QPtHnwqR4fAxJO2D,taskblind-v3::47204791::4,taskblind-v3::47115143::4,arkit:47204791,arkit:47115143,stove,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stove"", ""within_target"": true, ""within_threshold"": 3.0}",behind,right,taskblind-relation-v3::47204791::4::pmFlcPMAwDpfdeif::signed_sector,taskblind-relation-v3::47115143::4::QPtHnwqR4fAxJO2D::signed_sector,True,472335,1.0499693565653954,469607,0.679796695641406,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,True,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
ad0a999f410cbbfe9d8b6efc,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204795::1::Fvgxu81ymO5tPJqg,taskblind-relation-v3::47331520::1::8g2xgbZiJUNgpWNK,taskblind-v3::47204795::1,taskblind-v3::47331520::1,arkit:47204795,arkit:47331520,oven,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""oven"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::47204795::1::Fvgxu81ymO5tPJqg::signed_sector,taskblind-relation-v3::47331520::1::8g2xgbZiJUNgpWNK::signed_sector,True,472335,1.219856212113936,470551,1.4882527487790238,exploratory post-hoc analysis,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
59bfc0e02d78dedd63354756,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204795::2::Nzkk4EcD190KRT1o,taskblind-relation-v3::41126777::2::YQKHbtLGkI7MbYgz,taskblind-v3::47204795::2,taskblind-v3::41126777::2,arkit:47204795,arkit:41126777,dishwasher,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::47204795::2::Nzkk4EcD190KRT1o::signed_sector,taskblind-relation-v3::41126777::2::YQKHbtLGkI7MbYgz::signed_sector,True,472335,1.059669363799659,382830,1.526277239278422,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,ahead,ahead,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
d7887be1ef7216106621c327,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204795::3::Nzkk4EcD190KRT1o,taskblind-relation-v3::42897643::3::UoulMyZL09lXS4bN,taskblind-v3::47204795::3,taskblind-v3::42897643::3,arkit:47204795,arkit:42897643,dishwasher,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 5.0}",right,behind,taskblind-relation-v3::47204795::3::Nzkk4EcD190KRT1o::signed_sector,taskblind-relation-v3::42897643::3::UoulMyZL09lXS4bN::signed_sector,True,472335,3.5905868185034353,422849,3.127691478386725,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
866ee8f811890e12d5d5d015,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204795::4::JcRs9BXO4VO1CDNT,taskblind-relation-v3::44796212::4::n17KjczwoPlEOmNL,taskblind-v3::47204795::4,taskblind-v3::44796212::4,arkit:47204795,arkit:44796212,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::47204795::4::JcRs9BXO4VO1CDNT::signed_sector,taskblind-relation-v3::44796212::4::n17KjczwoPlEOmNL::signed_sector,True,472335,3.0755948919047773,464752,1.5226551299108937,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
1f40600ab80832cfbecc0663,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204795::4::JnDOCliI8JcmyMzl,taskblind-relation-v3::41126621::4::6RWF263VJjAtXrK9,taskblind-v3::47204795::4,taskblind-v3::41126621::4,arkit:47204795,arkit:41126621,refrigerator,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::47204795::4::JnDOCliI8JcmyMzl::signed_sector,taskblind-relation-v3::41126621::4::6RWF263VJjAtXrK9::signed_sector,True,472335,0.829086199478263,382950,0.9108519500731562,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
beae2721efed21b899d0ace1,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB,taskblind-relation-v3::43828162::1::Weg7Zh5mjYFGnD5c,taskblind-v3::47204921::1,taskblind-v3::43828162::1,arkit:47204921,arkit:43828162,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB::signed_sector,taskblind-relation-v3::43828162::1::Weg7Zh5mjYFGnD5c::signed_sector,True,478018,0.4014785963270863,437445,1.756857237875516,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
1947241ee2d40b65be1f68d4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204921::1::ms2qHwNX9vtV4YPa,taskblind-relation-v3::43896308::1::r8YcDSv3HD2qpuQK,taskblind-v3::47204921::1,taskblind-v3::43896308::1,arkit:47204921,arkit:43896308,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::47204921::1::ms2qHwNX9vtV4YPa::signed_sector,taskblind-relation-v3::43896308::1::r8YcDSv3HD2qpuQK::signed_sector,True,478018,1.298252486781897,438104,1.464514240061392,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
3b0350d2a3d153e2230a2b0b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204921::2::3kchcW0Ugl8emQUB,taskblind-relation-v3::42445007::2::TMalAh0yZOieySqc,taskblind-v3::47204921::2,taskblind-v3::42445007::2,arkit:47204921,arkit:42445007,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 0.5}",behind,right,taskblind-relation-v3::47204921::2::3kchcW0Ugl8emQUB::signed_sector,taskblind-relation-v3::42445007::2::TMalAh0yZOieySqc::signed_sector,True,478018,1.444288705907606,421770,1.1675753592140683,exploratory post-hoc analysis,True,behind,behind,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,
17774005cba85a0373313efc,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204921::2::ms2qHwNX9vtV4YPa,taskblind-relation-v3::42897818::2::r0Ny9xsV6l3Jc2vD,taskblind-v3::47204921::2,taskblind-v3::42897818::2,arkit:47204921,arkit:42897818,chair,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::47204921::2::ms2qHwNX9vtV4YPa::signed_sector,taskblind-relation-v3::42897818::2::r0Ny9xsV6l3Jc2vD::signed_sector,True,478018,1.208215259011686,423738,1.0190371835989862,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
8df83773681ac1f3b990582c,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204921::3::DhXdZY8BjTHemv3l,taskblind-relation-v3::45662905::3::A3hnBzCCozOGrnzE,taskblind-v3::47204921::3,taskblind-v3::45662905::3,arkit:47204921,arkit:45662905,bed,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""bed"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,right,taskblind-relation-v3::47204921::3::DhXdZY8BjTHemv3l::signed_sector,taskblind-relation-v3::45662905::3::A3hnBzCCozOGrnzE::signed_sector,True,478018,0.9491331387648911,468654,1.4237135549294768,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
5d86ded016662310ddccf3e2,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204921::4::3kchcW0Ugl8emQUB,taskblind-relation-v3::43828162::4::Weg7Zh5mjYFGnD5c,taskblind-v3::47204921::4,taskblind-v3::43828162::4,arkit:47204921,arkit:43828162,tv monitor,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",right,behind,taskblind-relation-v3::47204921::4::3kchcW0Ugl8emQUB::signed_sector,taskblind-relation-v3::43828162::4::Weg7Zh5mjYFGnD5c::signed_sector,True,478018,1.0885335856693876,437445,1.2187090860493683,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
e533181503dd7ec3a1a381b2,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331002::2::Tq6P5viIUqSV5F5n,taskblind-relation-v3::45261294::2::BBaXPqzkylxkd6bX,taskblind-v3::47331002::2,taskblind-v3::45261294::2,arkit:47331002,arkit:45261294,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 2.0}",ahead,behind,taskblind-relation-v3::47331002::2::Tq6P5viIUqSV5F5n::signed_sector,taskblind-relation-v3::45261294::2::BBaXPqzkylxkd6bX::signed_sector,True,470341,1.5360353388941879,466965,1.4324824826124607,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,ahead,ahead,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
35e1ebca13c45778051d7665,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331002::3::Tq6P5viIUqSV5F5n,taskblind-relation-v3::45662833::3::BdtXm3BzA5TEyOWc,taskblind-v3::47331002::3,taskblind-v3::45662833::3,arkit:47331002,arkit:45662833,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::47331002::3::Tq6P5viIUqSV5F5n::signed_sector,taskblind-relation-v3::45662833::3::BdtXm3BzA5TEyOWc::signed_sector,True,470341,2.6099653534781986,468602,3.737973240811544,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
6f3452b0f9f82391ae89c122,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331002::4::vK7HDvVYeYAacx5E,taskblind-relation-v3::42445677::4::R7QaN0mq4bXh5ICa,taskblind-v3::47331002::4,taskblind-v3::42445677::4,arkit:47331002,arkit:42445677,table,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::47331002::4::vK7HDvVYeYAacx5E::signed_sector,taskblind-relation-v3::42445677::4::R7QaN0mq4bXh5ICa::signed_sector,True,470341,1.4885027705114697,422163,3.091375772725155,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
ac76e778596a7820b038ea33,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331520::1::gH7tZYzOvLZxwNdb,taskblind-relation-v3::45261725::1::0Z7AdncWmX2IDNGu,taskblind-v3::47331520::1,taskblind-v3::45261725::1,arkit:47331520,arkit:45261725,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 3.0}",left,ahead,taskblind-relation-v3::47331520::1::gH7tZYzOvLZxwNdb::signed_sector,taskblind-relation-v3::45261725::1::0Z7AdncWmX2IDNGu::signed_sector,True,470551,0.9809780635981866,468380,1.22287158146987,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
fe61892185366d41f3b9aadf,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331520::4::oURyURqmI1ZBTxMx,taskblind-relation-v3::45261532::4::JBHB34p8pNLQtt3O,taskblind-v3::47331520::4,taskblind-v3::45261532::4,arkit:47331520,arkit:45261532,stove,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 1.0}",left,right,taskblind-relation-v3::47331520::4::oURyURqmI1ZBTxMx::signed_sector,taskblind-relation-v3::45261532::4::JBHB34p8pNLQtt3O::signed_sector,True,470551,1.399048050516177,467334,3.659339384776423,exploratory post-hoc analysis,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
fcfd0f553c48e13cdb00ba5b,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331541::1::8SPCPmxrKveJtSyx,taskblind-relation-v3::45261532::1::gBqdRWZpGC7fzfne,taskblind-v3::47331541::1,taskblind-v3::45261532::1,arkit:47331541,arkit:45261532,chair,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""chair"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::47331541::1::8SPCPmxrKveJtSyx::signed_sector,taskblind-relation-v3::45261532::1::gBqdRWZpGC7fzfne::signed_sector,True,466895,0.4678176522867831,467334,1.275027679847423,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,right,right,True,True,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
8fb4821e75821810bcc08e75,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331541::1::BnGALYmMwuB7FkCq,taskblind-relation-v3::41126779::1::oPoXLslegJmXx3lx,taskblind-v3::47331541::1,taskblind-v3::41126779::1,arkit:47331541,arkit:41126779,cabinet,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::47331541::1::BnGALYmMwuB7FkCq::signed_sector,taskblind-relation-v3::41126779::1::oPoXLslegJmXx3lx::signed_sector,True,466895,1.457170874183855,382830,1.3510079721275001,exploratory post-hoc analysis,True,left,left,True,True,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,left,left,True,False,False,False,True,left,left,True,True,False,True,left,left,True,False,False,False,True,behind,behind,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
382470687207dd4a0c7deb55,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331541::2::BnGALYmMwuB7FkCq,taskblind-relation-v3::47204390::2::MJWwS3WBcEhF55xo,taskblind-v3::47331541::2,taskblind-v3::47204390::2,arkit:47331541,arkit:47204390,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,behind,taskblind-relation-v3::47331541::2::BnGALYmMwuB7FkCq::signed_sector,taskblind-relation-v3::47204390::2::MJWwS3WBcEhF55xo::signed_sector,True,466895,0.5397766744116247,471172,3.4469333658701173,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
98e65c49f896cf43b0caafc4,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331541::3::8SPCPmxrKveJtSyx,taskblind-relation-v3::41048229::3::yMT9DyxPGUWchhDv,taskblind-v3::47331541::3,taskblind-v3::41048229::3,arkit:47331541,arkit:41048229,chair,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",left,ahead,taskblind-relation-v3::47331541::3::8SPCPmxrKveJtSyx::signed_sector,taskblind-relation-v3::41048229::3::yMT9DyxPGUWchhDv::signed_sector,True,466895,1.6076044821089763,381654,1.5396331851222318,exploratory post-hoc analysis,True,right,right,True,False,False,True,left,left,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,True,right,right,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
c50b2d846019d30e12428a9f,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331619::4::Ox2nuvsBIHfU2TYn,taskblind-relation-v3::42897924::4::TUY2Pu0EajgJT1Ww,taskblind-v3::47331619::4,taskblind-v3::42897924::4,arkit:47331619,arkit:42897924,sink,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""sink"", ""within_target"": true, ""within_threshold"": 5.0}",left,right,taskblind-relation-v3::47331619::4::Ox2nuvsBIHfU2TYn::signed_sector,taskblind-relation-v3::42897924::4::TUY2Pu0EajgJT1Ww::signed_sector,True,466906,1.517222810420472,423801,0.7494549547467017,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
7571cd353e11439b0093eb02,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331922::1::2cLqKojB4mZebRXz,taskblind-relation-v3::45261725::1::D5EqKDRVHH4Mrfop,taskblind-v3::47331922::1,taskblind-v3::45261725::1,arkit:47331922,arkit:45261725,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 3.0}",left,right,taskblind-relation-v3::47331922::1::2cLqKojB4mZebRXz::signed_sector,taskblind-relation-v3::45261725::1::D5EqKDRVHH4Mrfop::signed_sector,True,470826,1.8367375651371716,468380,1.661683172024095,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
5e72ecc3af125fb41e7f5aad,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331922::2::APjieX2tatcWzGZX,taskblind-relation-v3::42899327::2::Nldb3YyYGiKR7yTV,taskblind-v3::47331922::2,taskblind-v3::42899327::2,arkit:47331922,arkit:42899327,cabinet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""cabinet"", ""within_target"": false, ""within_threshold"": 0.5}",behind,ahead,taskblind-relation-v3::47331922::2::APjieX2tatcWzGZX::signed_sector,taskblind-relation-v3::42899327::2::Nldb3YyYGiKR7yTV::signed_sector,True,470826,1.7317830827981662,434878,0.8419125220859439,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
9f8de7c856e0fdd47537be38,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331922::3::2cLqKojB4mZebRXz,taskblind-relation-v3::42445007::3::zV6EFgTplnJ0Rb3W,taskblind-v3::47331922::3,taskblind-v3::42445007::3,arkit:47331922,arkit:42445007,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,behind,taskblind-relation-v3::47331922::3::2cLqKojB4mZebRXz::signed_sector,taskblind-relation-v3::42445007::3::zV6EFgTplnJ0Rb3W::signed_sector,True,470826,0.7980144008168875,421770,0.7556238005224604,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,ahead,ahead,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
c5ee280c55e74ad906f2dcec,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331922::4::APjieX2tatcWzGZX,taskblind-relation-v3::42444513::4::yUzQTZkJHoaUOZxp,taskblind-v3::47331922::4,taskblind-v3::42444513::4,arkit:47331922,arkit:42444513,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::47331922::4::APjieX2tatcWzGZX::signed_sector,taskblind-relation-v3::42444513::4::yUzQTZkJHoaUOZxp::signed_sector,True,470826,1.0840883211438115,421063,0.4601773606774612,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
bff1602813f1db61a9b1fcb9,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47331922::4::dHfNW03d3rggqJ0h,taskblind-relation-v3::42445902::4::735QhhaOJcnMWiDU,taskblind-v3::47331922::4,taskblind-v3::42445902::4,arkit:47331922,arkit:42445902,shelf,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""shelf"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::47331922::4::dHfNW03d3rggqJ0h::signed_sector,taskblind-relation-v3::42445902::4::735QhhaOJcnMWiDU::signed_sector,True,470826,1.1805676008647377,422149,1.4032182029582227,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
0bd46b122d7a1918b3cc9f5d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::1::bialfpi6bgCbnyPz,taskblind-relation-v3::42445007::1::zV6EFgTplnJ0Rb3W,taskblind-v3::47332305::1,taskblind-v3::42445007::1,arkit:47332305,arkit:42445007,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 3.0}",behind,ahead,taskblind-relation-v3::47332305::1::bialfpi6bgCbnyPz::signed_sector,taskblind-relation-v3::42445007::1::zV6EFgTplnJ0Rb3W::signed_sector,True,471680,0.24816956252752476,421770,2.408572418201228,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
dbb3a50fd841827fceb506a0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::3::L0iRkNfOy4iqrtpr,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::47332305::3,taskblind-v3::47332309::3,arkit:47332305,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::47332305::3::L0iRkNfOy4iqrtpr::signed_sector,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::signed_sector,True,471680,1.3444158955825434,471680,1.7016399292016802,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,
0447af418fec0cf5f1a9e510,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::47332305::3,taskblind-v3::42445086::3,arkit:47332305,arkit:42445086,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz::signed_sector,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::signed_sector,True,471680,0.9881409657570268,421596,0.8744824884045409,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,
bb63c83ea51548aaa3e8ffeb,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332309::4::Y6RpPkgWBAeajCzz,taskblind-relation-v3::42446080::4::jkHRb4jxU2lxnoAI,taskblind-v3::47332309::4,taskblind-v3::42446080::4,arkit:47332309,arkit:42446080,cabinet,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""cabinet"", ""within_target"": true, ""within_threshold"": 2.0}",left,right,taskblind-relation-v3::47332309::4::Y6RpPkgWBAeajCzz::signed_sector,taskblind-relation-v3::42446080::4::jkHRb4jxU2lxnoAI::signed_sector,True,471680,0.7856370259981772,421948,0.4228765646057185,exploratory post-hoc analysis,True,left,left,True,True,False,True,behind,behind,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
484fbd3dfdae90af345a4435,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332452::1::dQaHyQSZqc8KBhzC,taskblind-relation-v3::45662831::1::VxYIBUXK1Q1s7qRs,taskblind-v3::47332452::1,taskblind-v3::45662831::1,arkit:47332452,arkit:45662831,sink,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""sink"", ""within_target"": false, ""within_threshold"": 1.0}",right,behind,taskblind-relation-v3::47332452::1::dQaHyQSZqc8KBhzC::signed_sector,taskblind-relation-v3::45662831::1::VxYIBUXK1Q1s7qRs::signed_sector,True,472317,2.2985893060168414,468605,1.476416617319892,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,True,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
f729e2b50e6119d3e1bb6cbd,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-relation-v3::47331922::3::uTr9uZLpsTvpzSlp,taskblind-v3::47332508::3,taskblind-v3::47331922::3,arkit:47332508,arkit:47331922,tv monitor,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""within_target"": false, ""within_threshold"": 1.0}",behind,right,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::signed_sector,taskblind-relation-v3::47331922::3::uTr9uZLpsTvpzSlp::signed_sector,True,472308,1.5627565027037031,470826,1.894843384660394,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,ahead,ahead,True,False,False,False,False,,,,,,False,,,,,,
8a41ba5b63874dffee2afe2d,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332508::4::wLXJNP1J90c781xR,taskblind-relation-v3::43649732::4::iazQ5A4RoLgOqcyD,taskblind-v3::47332508::4,taskblind-v3::43649732::4,arkit:47332508,arkit:43649732,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""within_target"": true, ""within_threshold"": 5.0}",right,ahead,taskblind-relation-v3::47332508::4::wLXJNP1J90c781xR::signed_sector,taskblind-relation-v3::43649732::4::iazQ5A4RoLgOqcyD::signed_sector,True,472308,3.9831726711378717,437218,4.2420079771770185,exploratory post-hoc analysis,True,right,right,True,True,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,
cbced19a8a9372255edb14b6,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332561::2::M7sdnUpVrbebXIHr,taskblind-relation-v3::42898408::2::Qd2ccyvyqqqkfUe9,taskblind-v3::47332561::2,taskblind-v3::42898408::2,arkit:47332561,arkit:42898408,toilet,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""within_target"": true, ""within_threshold"": 5.0}",ahead,right,taskblind-relation-v3::47332561::2::M7sdnUpVrbebXIHr::signed_sector,taskblind-relation-v3::42898408::2::Qd2ccyvyqqqkfUe9::signed_sector,True,472634,0.850478602244494,423956,1.3140439015463241,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,True,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,
a5bce1a18e19cdbf7cd5e9b0,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332696::3::ueL8GzEiqfm7M79w,taskblind-relation-v3::42446493::3::iEYIDVV1Xs2n5bJZ,taskblind-v3::47332696::3,taskblind-v3::42446493::3,arkit:47332696,arkit:42446493,refrigerator,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""refrigerator"", ""within_target"": true, ""within_threshold"": 2.0}",behind,right,taskblind-relation-v3::47332696::3::ueL8GzEiqfm7M79w::signed_sector,taskblind-relation-v3::42446493::3::iEYIDVV1Xs2n5bJZ::signed_sector,True,469279,1.025609040445133,422518,1.1096402015347988,exploratory post-hoc analysis,True,left,left,True,False,False,True,left,left,True,False,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,True,left,left,True,False,False,True,right,right,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,
760562e169fe40c30e0940da,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332696::4::SprLUzhdHw4Y9b3L,taskblind-relation-v3::43828282::4::uqNg3P4u2PAVGT2J,taskblind-v3::47332696::4,taskblind-v3::43828282::4,arkit:47332696,arkit:43828282,dishwasher,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""dishwasher"", ""within_target"": true, ""within_threshold"": 3.0}",right,behind,taskblind-relation-v3::47332696::4::SprLUzhdHw4Y9b3L::signed_sector,taskblind-relation-v3::43828282::4::uqNg3P4u2PAVGT2J::signed_sector,True,469279,1.7742989511138731,437546,1.226223906953531,exploratory post-hoc analysis,True,left,left,True,False,False,True,behind,behind,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,behind,behind,True,True,False,False,False,,,,,,False,,,,,,
9bb1a6b8a8f1c9b62c6b6057,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332748::1::iPMIdSHeX5cdAM4D,taskblind-relation-v3::47204449::1::D5omnz8hyNwnwzA4,taskblind-v3::47332748::1,taskblind-v3::47204449::1,arkit:47332748,arkit:47204449,table,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 2.0}",right,ahead,taskblind-relation-v3::47332748::1::iPMIdSHeX5cdAM4D::signed_sector,taskblind-relation-v3::47204449::1::D5omnz8hyNwnwzA4::signed_sector,True,469278,0.16032172845127302,471164,1.1428775479758315,exploratory post-hoc analysis,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,


==> anc/supplementary/final_evidence/pairacc_auxiliary_readout.csv <==
interface,model,relation_group,pairs,single_history_accuracy,pair_accuracy,ci95_low,ci95_high,cluster_unit,analysis_status,model_a,model_b,difference_a_minus_b
separately_fitted_taskblind_probe,official_base,pooled,626,44.808306709265175,15.814696485623003,10.961103564216268,21.032503717111638,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,joint,pooled,626,44.88817891373802,13.099041533546327,9.046052631578947,17.701249653515653,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,worldide,pooled,626,45.44728434504792,13.738019169329075,9.38887522366752,18.5535866054734,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,,pooled,626,,,-8.219290735400143,2.6755852842809364,visit,exploratory post-hoc analysis,joint,official_base,-2.715654952076676
separately_fitted_taskblind_probe,,pooled,626,,,-7.82480269746332,3.7500509787928213,visit,exploratory post-hoc analysis,worldide,official_base,-2.076677316293928
separately_fitted_taskblind_probe,,pooled,626,,,-4.205645283247134,5.414409026717001,visit,exploratory post-hoc analysis,worldide,joint,0.6389776357827479
separately_fitted_taskblind_probe,official_base,same_sector_different_threshold_answer,106,53.30188679245283,15.09433962264151,4.716703662597115,28.682708871662353,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,joint,same_sector_different_threshold_answer,106,52.358490566037744,12.264150943396226,3.2967032967032965,23.88140817650875,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,worldide,same_sector_different_threshold_answer,106,52.83018867924528,10.377358490566039,1.1904761904761905,21.875,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,,same_sector_different_threshold_answer,106,,,-15.703175782338194,8.771929824561404,visit,exploratory post-hoc analysis,joint,official_base,-2.8301886792452837
separately_fitted_taskblind_probe,,same_sector_different_threshold_answer,106,,,-18.9876582278481,7.207207207207207,visit,exploratory post-hoc analysis,worldide,official_base,-4.716981132075471
separately_fitted_taskblind_probe,,same_sector_different_threshold_answer,106,,,-16.51458649594086,11.881188118811881,visit,exploratory post-hoc analysis,worldide,joint,-1.8867924528301874
separately_fitted_taskblind_probe,official_base,same_sector_distance_different_first_seen,137,53.64963503649635,20.437956204379564,7.352941176470588,36.73512994941566,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,joint,same_sector_distance_different_first_seen,137,51.45985401459854,15.328467153284672,6.1946902654867255,27.586850231600607,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,worldide,same_sector_distance_different_first_seen,137,53.649635036496356,18.97810218978102,8.942975882272789,31.481846019247588,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,,same_sector_distance_different_first_seen,137,,,-20.833333333333332,9.590055809233876,visit,exploratory post-hoc analysis,joint,official_base,-5.109489051094892
separately_fitted_taskblind_probe,,same_sector_distance_different_first_seen,137,,,-18.248320009268916,14.483008495752122,visit,exploratory post-hoc analysis,worldide,official_base,-1.4598540145985446
separately_fitted_taskblind_probe,,same_sector_distance_different_first_seen,137,,,-8.72496537764994,17.054736245036864,visit,exploratory post-hoc analysis,worldide,joint,3.6496350364963472
separately_fitted_taskblind_probe,official_base,same_threshold_answer_different_sector,383,39.295039164490866,14.360313315926893,8.542381022760862,20.816982668899033,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,joint,same_threshold_answer_different_sector,383,40.469973890339425,12.532637075718014,7.162534435261708,19.002375296912113,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,worldide,same_threshold_answer_different_sector,383,40.469973890339425,12.793733681462141,7.4561121634420235,19.27129600253806,visit,exploratory post-hoc analysis,,,
separately_fitted_taskblind_probe,,same_threshold_answer_different_sector,383,,,-8.589132842301403,5.185185185185185,visit,exploratory post-hoc analysis,joint,official_base,-1.8276762402088789
separately_fitted_taskblind_probe,,same_threshold_answer_different_sector,383,,,-8.704134366925063,6.111145069274654,visit,exploratory post-hoc analysis,worldide,official_base,-1.5665796344647518
separately_fitted_taskblind_probe,,same_threshold_answer_different_sector,383,,,-5.804749340369392,6.562111479486109,visit,exploratory post-hoc analysis,worldide,joint,0.2610966057441271


==> anc/supplementary/final_evidence/pairacc_by_relation.csv <==
relation_group,pairs,captures,clusters,cluster_unit,resamples,resampling_pool_clusters,seed,analysis_status,units,model,unique_histories,answers,correct_pairs,single_history_accuracy,pair_accuracy,pair_ci95_low,pair_ci95_high,single_ci95_low,single_ci95_high,valid_answer_percent,future_turn_answer_percent
pooled,626,130,119,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,official_base,461,1252,49,31.389776357827476,7.827476038338658,4.418162132967938,11.685016866566713,28.525877042881955,34.2229724305143,99.12140575079871,2.3961661341853033
pooled,626,130,119,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,joint,461,1252,88,39.21725239616614,14.057507987220447,9.242424242424242,19.327841857305312,36.24453304806193,42.301203402305134,100.0,0.07987220447284345
pooled,626,130,119,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,worldide,461,1252,86,37.14057507987221,13.738019169329075,8.73936847466259,19.284771800492276,34.185283776599945,40.224727002639106,100.0,0.0
pooled,626,130,119,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_trajectory,461,1252,70,34.584664536741215,11.182108626198083,6.9163881905696245,16.047108353074464,31.603713316833275,37.60402841806658,100.0,0.23961661341853036
pooled,626,130,119,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_categorical,461,1252,92,39.05750798722045,14.696485623003195,9.733039161610591,20.161356425171864,36.0168535615467,42.00323811578855,100.0,0.1597444089456869
same_sector_different_threshold_answer,106,101,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,official_base,179,212,17,51.886792452830186,16.037735849056602,5.1020408163265305,30.120894537052315,44.54044759825328,59.276018099547514,100.0,0.0
same_sector_different_threshold_answer,106,101,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,joint,179,212,25,56.60377358490566,23.58490566037736,10.227272727272728,38.46153846153847,49.746192893401016,63.158492822966494,100.0,0.0
same_sector_different_threshold_answer,106,101,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,worldide,179,212,22,54.24528301886793,20.754716981132077,8.333333333333332,35.38636363636361,46.91342115311187,61.274509803921575,100.0,0.0
same_sector_different_threshold_answer,106,101,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_trajectory,179,212,18,56.60377358490566,16.9811320754717,6.4217243001646676,31.25,50.212765957446805,63.158492822966494,100.0,0.0
same_sector_different_threshold_answer,106,101,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_categorical,179,212,21,54.24528301886793,19.81132075471698,7.3388901320205875,34.31372549019608,46.913580246913575,61.274509803921575,100.0,0.0
same_sector_distance_different_first_seen,137,100,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,official_base,188,274,19,39.416058394160586,13.86861313868613,4.929288847841145,24.390243902439025,32.31262416471013,46.74344329383296,95.98540145985402,10.948905109489052
same_sector_distance_different_first_seen,137,100,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,joint,188,274,47,62.40875912408759,34.306569343065696,20.0,50.40050420168066,55.089157128780414,70.15526115135341,100.0,0.36496350364963503
same_sector_distance_different_first_seen,137,100,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,worldide,188,274,52,63.138686131386855,37.95620437956204,23.03352306327617,54.369708737864066,55.51181102362205,70.87729380923572,100.0,0.0
same_sector_distance_different_first_seen,137,100,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_trajectory,188,274,34,48.9051094890511,24.817518248175183,12.962629896083133,38.01733521467445,41.90842668066193,55.55555555555556,100.0,1.094890510948905
same_sector_distance_different_first_seen,137,100,91,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_categorical,188,274,50,61.31386861313869,36.496350364963504,21.978021978021978,52.83057217364626,53.968104222821204,68.40323464912281,100.0,0.7299270072992701
same_threshold_answer_different_sector,383,128,117,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,official_base,421,766,13,22.845953002610965,3.3942558746736298,0.8173693235736444,7.242879400001341,19.707984525904816,25.97406556857776,100.0,0.0
same_threshold_answer_different_sector,383,128,117,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,joint,421,766,16,26.109660574412537,4.177545691906006,1.1267447024489279,8.562712251001063,22.54485239099381,29.792960573722674,100.0,0.0
same_threshold_answer_different_sector,383,128,117,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,worldide,421,766,12,23.10704960835509,3.1331592689295036,0.6599577990585945,6.585488154308476,19.638195912614517,26.658531497705464,100.0,0.0
same_threshold_answer_different_sector,383,128,117,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_trajectory,421,766,18,23.368146214099216,4.699738903394255,1.5583003952569172,8.985665205544365,19.927073572072295,26.894883014855314,100.0,0.0
same_threshold_answer_different_sector,383,128,117,visit,10000,119,20261012,exploratory post-hoc analysis,percentage points,without_categorical,421,766,21,26.89295039164491,5.483028720626632,2.1125699983030715,10.062998607065975,23.293130681722708,30.518887689670493,100.0,0.0


==> anc/supplementary/final_evidence/pairacc_examples.csv <==
model,relation_group,pair_id,failure_type,pair_family,matched_operation,distinguished_operation,left_relation_uid,right_relation_uid,left_state_uid,right_state_uid,left_physical_video,right_physical_video,entity_label,endpoint_turn,matched_key_json,left_target,right_target,left_query_uid,right_query_uid,identical_text_scaffold,left_visit_id,left_source_distance_m,right_visit_id,right_source_distance_m,analysis_status,official_base_left_present,official_base_left_response,official_base_left_parsed,official_base_left_valid,official_base_left_correct,official_base_left_future_turn,official_base_right_present,official_base_right_response,official_base_right_parsed,official_base_right_valid,official_base_right_correct,official_base_right_future_turn,official_base_pair_correct,joint_left_present,joint_left_response,joint_left_parsed,joint_left_valid,joint_left_correct,joint_left_future_turn,joint_right_present,joint_right_response,joint_right_parsed,joint_right_valid,joint_right_correct,joint_right_future_turn,joint_pair_correct,worldide_left_present,worldide_left_response,worldide_left_parsed,worldide_left_valid,worldide_left_correct,worldide_left_future_turn,worldide_right_present,worldide_right_response,worldide_right_parsed,worldide_right_valid,worldide_right_correct,worldide_right_future_turn,worldide_pair_correct,without_trajectory_left_present,without_trajectory_left_response,without_trajectory_left_parsed,without_trajectory_left_valid,without_trajectory_left_correct,without_trajectory_left_future_turn,without_trajectory_right_present,without_trajectory_right_response,without_trajectory_right_parsed,without_trajectory_right_valid,without_trajectory_right_correct,without_trajectory_right_future_turn,without_trajectory_pair_correct,without_observer_motion_left_present,without_observer_motion_left_response,without_observer_motion_left_parsed,without_observer_motion_left_valid,without_observer_motion_left_correct,without_observer_motion_left_future_turn,without_observer_motion_right_present,without_observer_motion_right_response,without_observer_motion_right_parsed,without_observer_motion_right_valid,without_observer_motion_right_correct,without_observer_motion_right_future_turn,without_observer_motion_pair_correct,without_categorical_left_present,without_categorical_left_response,without_categorical_left_parsed,without_categorical_left_valid,without_categorical_left_correct,without_categorical_left_future_turn,without_categorical_right_present,without_categorical_right_response,without_categorical_right_parsed,without_categorical_right_valid,without_categorical_right_correct,without_categorical_right_future_turn,without_categorical_pair_correct,without_metric_left_present,without_metric_left_response,without_metric_left_parsed,without_metric_left_valid,without_metric_left_correct,without_metric_left_future_turn,without_metric_right_present,without_metric_right_response,without_metric_right_parsed,without_metric_right_valid,without_metric_right_correct,without_metric_right_future_turn,without_metric_pair_correct,selection
joint,same_sector_different_threshold_answer,0a28ea8f113abf494cc95a78,both_correct,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH,taskblind-v3::47115126::1,taskblind-v3::42445677::1,arkit:47115126,arkit:42445677,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH::within_distance,True,469635,1.0360571443683078,422163,3.079373374214928,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_sector_different_threshold_answer,1260f4e7dec059a86299b8f5,both_wrong_distinct_predictions,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6,taskblind-v3::47204921::1,taskblind-v3::42898024::1,arkit:47204921,arkit:42898024,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB::within_distance,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6::within_distance,True,478018,0.4014785963270863,423275,4.059078137421748,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_sector_different_threshold_answer,00ca8d7242e1cd14e2042899,same_prediction_for_different_targets,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::44796750::3,taskblind-v3::47332309::3,arkit:44796750,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::within_distance,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::within_distance,True,466234,2.417093827719442,471680,1.7016399292016802,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_sector_distance_different_first_seen,02c23092fdf43ce19ed2221a,both_correct,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97,taskblind-v3::42897671::2,taskblind-v3::43828252::2,arkit:42897671,arkit:43828252,toilet,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o::first_seen_turn,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97::first_seen_turn,True,422841,1.4520640351817629,437427,1.6045264275074906,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_sector_distance_different_first_seen,66afdef734c43c77621d5cb1,both_wrong_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi,taskblind-v3::47115628::3,taskblind-v3::42445086::3,arkit:47115628,arkit:42445086,washer,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""sector"": ""right""}",2,3,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy::first_seen_turn,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi::first_seen_turn,True,470945,1.5122630414984906,421596,1.329048735063274,exploratory post-hoc analysis,True,3,3,True,False,False,True,6,,False,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_sector_distance_different_first_seen,0df949efed4f12c0e021530e,one_correct_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-v3::42445007::3,taskblind-v3::47332508::3,arkit:42445007,arkit:47332508,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::first_seen_turn,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::first_seen_turn,True,421770,1.5195286308519895,472308,1.5627565027037031,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_sector_distance_different_first_seen,0178515ea8f6650dee60e701,same_prediction_for_different_targets,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::41159488::3,taskblind-v3::42445086::3,arkit:41159488,arkit:42445086,table,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::first_seen_turn,True,381612,0.5790029470506757,421596,0.8744824884045409,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_threshold_answer_different_sector,0447af418fec0cf5f1a9e510,both_correct,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::47332305::3,taskblind-v3::42445086::3,arkit:47332305,arkit:42445086,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz::signed_sector,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::signed_sector,True,471680,0.9881409657570268,421596,0.8744824884045409,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_threshold_answer_different_sector,05785bcdedc18a71cafa5c07,both_wrong_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899869::4::PWZQevntojsfXGXq,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa,taskblind-v3::42899869::4,taskblind-v3::40958733::4,arkit:42899869,arkit:40958733,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::42899869::4::PWZQevntojsfXGXq::signed_sector,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa::signed_sector,True,435658,1.8096629440804957,379801,1.1815686452059886,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_threshold_answer_different_sector,003d3c88fa32714e2783f022,one_correct_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs,taskblind-v3::42898024::1,taskblind-v3::47115244::1,arkit:42898024,arkit:47115244,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC::signed_sector,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs::signed_sector,True,423275,3.188130758750074,470052,1.8821354058266413,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
joint,same_threshold_answer_different_sector,0175cb927e661dddb74d642f,same_prediction_for_different_targets,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj,taskblind-v3::42445086::2,taskblind-v3::41126611::2,arkit:42445086,arkit:41126611,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky::signed_sector,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj::signed_sector,True,421596,1.4052148985289017,382950,1.6290229348236915,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_different_threshold_answer,0a28ea8f113abf494cc95a78,both_correct,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH,taskblind-v3::47115126::1,taskblind-v3::42445677::1,arkit:47115126,arkit:42445677,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH::within_distance,True,469635,1.0360571443683078,422163,3.079373374214928,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_different_threshold_answer,00ca8d7242e1cd14e2042899,both_wrong_distinct_predictions,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::44796750::3,taskblind-v3::47332309::3,arkit:44796750,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::within_distance,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::within_distance,True,466234,2.417093827719442,471680,1.7016399292016802,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_different_threshold_answer,0fedfca040e5e7e8ff4d8f46,same_prediction_for_different_targets,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115244::4::dYSVtbhkkHIzJwhT,taskblind-relation-v3::42898427::4::BALBYtGMuqESysfz,taskblind-v3::47115244::4,taskblind-v3::42898427::4,arkit:47115244,arkit:42898427,fireplace,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""fireplace"", ""sector"": ""right"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47115244::4::dYSVtbhkkHIzJwhT::within_distance,taskblind-relation-v3::42898427::4::BALBYtGMuqESysfz::within_distance,True,470052,0.7420677286949808,423939,2.5749699619667967,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_distance_different_first_seen,0178515ea8f6650dee60e701,both_correct,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::41159488::3,taskblind-v3::42445086::3,arkit:41159488,arkit:42445086,table,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::first_seen_turn,True,381612,0.5790029470506757,421596,0.8744824884045409,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_distance_different_first_seen,09df75b8e98fd87978941abe,both_wrong_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42899065::2::bumAOuH0D3JmNe0c,taskblind-relation-v3::45260981::2::fvt6lwtvjOl1WKMa,taskblind-v3::42899065::2,taskblind-v3::45260981::2,arkit:42899065,arkit:45260981,tv monitor,2,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42899065::2::bumAOuH0D3JmNe0c::first_seen_turn,taskblind-relation-v3::45260981::2::fvt6lwtvjOl1WKMa::first_seen_turn,True,434623,3.9082546911630787,466346,3.70597490614936,exploratory post-hoc analysis,True,2,2,True,False,False,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_distance_different_first_seen,0df949efed4f12c0e021530e,invalid_output,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-v3::42445007::3,taskblind-v3::47332508::3,arkit:42445007,arkit:47332508,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::first_seen_turn,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::first_seen_turn,True,421770,1.5195286308519895,472308,1.5627565027037031,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_distance_different_first_seen,11245b064bb824573967a844,one_correct_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115628::4::59Nbxs0NiPZosUgZ,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA,taskblind-v3::47115628::4,taskblind-v3::45663052::4,arkit:47115628,arkit:45663052,tv monitor,4,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 4, ""entity_label"": ""tv monitor"", ""sector"": ""right""}",1,2,taskblind-relation-v3::47115628::4::59Nbxs0NiPZosUgZ::first_seen_turn,taskblind-relation-v3::45663052::4::6S8vdWTPStHRsrcA::first_seen_turn,True,470945,1.6803590299844584,468781,1.5622782220336147,exploratory post-hoc analysis,True,4,4,True,False,False,True,2,2,True,True,False,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_sector_distance_different_first_seen,0294a2221d01fabf31bbdf9e,same_prediction_for_different_targets,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::43896308::4::2JjvkTz4dgWhKzkz,taskblind-relation-v3::42899109::4::H8UbC9IXPp6T3NQY,taskblind-v3::43896308::4,taskblind-v3::42899109::4,arkit:43896308,arkit:42899109,table,4,"{""currently_visible"": false, ""distance_bin"": ""3_to_5"", ""endpoint_turn"": 4, ""entity_label"": ""table"", ""sector"": ""right""}",1,2,taskblind-relation-v3::43896308::4::2JjvkTz4dgWhKzkz::first_seen_turn,taskblind-relation-v3::42899109::4::H8UbC9IXPp6T3NQY::first_seen_turn,True,438104,3.015242806914776,434969,3.046286103544233,exploratory post-hoc analysis,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_threshold_answer_different_sector,08e88128bc4a675e6f67f218,both_correct,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45663052::1::vddd1lnooEVYms6N,taskblind-relation-v3::41159762::1::d3ZESXVIipZqsJe1,taskblind-v3::45663052::1,taskblind-v3::41159762::1,arkit:45663052,arkit:41159762,bed,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 0.5}",ahead,left,taskblind-relation-v3::45663052::1::vddd1lnooEVYms6N::signed_sector,taskblind-relation-v3::41159762::1::d3ZESXVIipZqsJe1::signed_sector,True,468781,1.934672759141094,382322,1.3013377059112163,exploratory post-hoc analysis,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,True,right,right,True,False,False,True,left,left,True,True,False,False,True,right,right,True,False,False,True,left,left,True,True,False,False,True,ahead,ahead,True,True,False,True,left,left,True,True,False,True,False,,,,,,False,,,,,,,True,right,right,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_threshold_answer_different_sector,003d3c88fa32714e2783f022,both_wrong_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs,taskblind-v3::42898024::1,taskblind-v3::47115244::1,arkit:42898024,arkit:47115244,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC::signed_sector,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs::signed_sector,True,423275,3.188130758750074,470052,1.8821354058266413,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_threshold_answer_different_sector,052bb83fe0df34b8a340230b,one_correct_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47204791::4::Yqx7STF4fErEfx4e,taskblind-relation-v3::42897818::4::r0Ny9xsV6l3Jc2vD,taskblind-v3::47204791::4,taskblind-v3::42897818::4,arkit:47204791,arkit:42897818,chair,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""chair"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::47204791::4::Yqx7STF4fErEfx4e::signed_sector,taskblind-relation-v3::42897818::4::r0Ny9xsV6l3Jc2vD::signed_sector,True,472335,3.219760853456407,423738,2.482306236770822,exploratory post-hoc analysis,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
official_base,same_threshold_answer_different_sector,0058bc8be77b27ac3c7c0d5a,same_prediction_for_different_targets,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D,taskblind-v3::45261725::3,taskblind-v3::47115143::3,arkit:45261725,arkit:47115143,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51::signed_sector,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D::signed_sector,True,468380,1.1419841175286163,469607,0.8921096701113616,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_different_threshold_answer,0a28ea8f113abf494cc95a78,both_correct,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH,taskblind-v3::47115126::1,taskblind-v3::42445677::1,arkit:47115126,arkit:42445677,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH::within_distance,True,469635,1.0360571443683078,422163,3.079373374214928,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_different_threshold_answer,1260f4e7dec059a86299b8f5,both_wrong_distinct_predictions,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6,taskblind-v3::47204921::1,taskblind-v3::42898024::1,arkit:47204921,arkit:42898024,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB::within_distance,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6::within_distance,True,478018,0.4014785963270863,423275,4.059078137421748,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_different_threshold_answer,00ca8d7242e1cd14e2042899,same_prediction_for_different_targets,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::44796750::3,taskblind-v3::47332309::3,arkit:44796750,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::within_distance,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::within_distance,True,466234,2.417093827719442,471680,1.7016399292016802,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_distance_different_first_seen,02c23092fdf43ce19ed2221a,both_correct,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97,taskblind-v3::42897671::2,taskblind-v3::43828252::2,arkit:42897671,arkit:43828252,toilet,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o::first_seen_turn,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97::first_seen_turn,True,422841,1.4520640351817629,437427,1.6045264275074906,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_distance_different_first_seen,116daaf6d164d4874c3b764d,both_wrong_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N,taskblind-relation-v3::47332696::2::bgdZZpH5O0HVsNYP,taskblind-v3::41159488::2,taskblind-v3::47332696::2,arkit:41159488,arkit:47332696,table,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::2::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::47332696::2::bgdZZpH5O0HVsNYP::first_seen_turn,True,381612,1.4834601365064621,469279,1.455557419619687,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_distance_different_first_seen,0df949efed4f12c0e021530e,one_correct_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-v3::42445007::3,taskblind-v3::47332508::3,arkit:42445007,arkit:47332508,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::first_seen_turn,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::first_seen_turn,True,421770,1.5195286308519895,472308,1.5627565027037031,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_sector_distance_different_first_seen,0178515ea8f6650dee60e701,same_prediction_for_different_targets,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::41159488::3,taskblind-v3::42445086::3,arkit:41159488,arkit:42445086,table,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::first_seen_turn,True,381612,0.5790029470506757,421596,0.8744824884045409,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_threshold_answer_different_sector,0447af418fec0cf5f1a9e510,both_correct,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::47332305::3,taskblind-v3::42445086::3,arkit:47332305,arkit:42445086,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz::signed_sector,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::signed_sector,True,471680,0.9881409657570268,421596,0.8744824884045409,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_threshold_answer_different_sector,03ec083eac57e1cb72e86a0a,both_wrong_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47115148::1::gbVmoH26SqO8SNYR,taskblind-relation-v3::42445902::1::735QhhaOJcnMWiDU,taskblind-v3::47115148::1,taskblind-v3::42445902::1,arkit:47115148,arkit:42445902,shelf,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""shelf"", ""within_target"": true, ""within_threshold"": 2.0}",right,left,taskblind-relation-v3::47115148::1::gbVmoH26SqO8SNYR::signed_sector,taskblind-relation-v3::42445902::1::735QhhaOJcnMWiDU::signed_sector,True,469607,0.9735961766132366,422149,1.2629874056931407,exploratory post-hoc analysis,True,left,left,True,False,False,True,right,right,True,False,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,True,left,left,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,True,left,left,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_threshold_answer_different_sector,003d3c88fa32714e2783f022,one_correct_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs,taskblind-v3::42898024::1,taskblind-v3::47115244::1,arkit:42898024,arkit:47115244,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC::signed_sector,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs::signed_sector,True,423275,3.188130758750074,470052,1.8821354058266413,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_categorical,same_threshold_answer_different_sector,0175cb927e661dddb74d642f,same_prediction_for_different_targets,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj,taskblind-v3::42445086::2,taskblind-v3::41126611::2,arkit:42445086,arkit:41126611,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky::signed_sector,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj::signed_sector,True,421596,1.4052148985289017,382950,1.6290229348236915,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_different_threshold_answer,16ad07fb2cd9d26a09f15a59,both_correct,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47332305::1::L0iRkNfOy4iqrtpr,taskblind-relation-v3::42897986::1::IAAFl02cLyyyn3Ke,taskblind-v3::47332305::1,taskblind-v3::42897986::1,arkit:47332305,arkit:42897986,cabinet,1,"{""currently_visible"": true, ""endpoint_turn"": 1, ""entity_label"": ""cabinet"", ""sector"": ""ahead"", ""within_threshold"": 1.0}",True,False,taskblind-relation-v3::47332305::1::L0iRkNfOy4iqrtpr::within_distance,taskblind-relation-v3::42897986::1::IAAFl02cLyyyn3Ke::within_distance,True,471680,0.8993387052462192,423319,1.0640037510809772,exploratory post-hoc analysis,True,yes,True,True,True,False,True,yes,True,True,False,False,False,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_different_threshold_answer,53a178d6797a4b599ce09cd6,both_wrong_distinct_predictions,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::2::PEAXxPXos1BJU9j1,taskblind-relation-v3::43649732::2::450GWGkPLCQqEaGc,taskblind-v3::44796750::2,taskblind-v3::43649732::2,arkit:44796750,arkit:43649732,tv monitor,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",False,True,taskblind-relation-v3::44796750::2::PEAXxPXos1BJU9j1::within_distance,taskblind-relation-v3::43649732::2::450GWGkPLCQqEaGc::within_distance,True,466234,3.3689714278219043,437218,1.4091911741084426,exploratory post-hoc analysis,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,yes,True,True,False,False,True,yes,True,True,True,False,False,True,yes,True,True,False,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,yes,True,True,False,False,True,yes,True,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_different_threshold_answer,00ca8d7242e1cd14e2042899,same_prediction_for_different_targets,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::44796750::3,taskblind-v3::47332309::3,arkit:44796750,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::within_distance,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::within_distance,True,466234,2.417093827719442,471680,1.7016399292016802,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_distance_different_first_seen,0d48e99e64723001a60fedae,both_correct,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::3::5cDsPkRObSS4VZ7N,taskblind-relation-v3::45261275::3::HBbchsXURUdEBFzH,taskblind-v3::42897671::3,taskblind-v3::45261275::3,arkit:42897671,arkit:45261275,chair,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""chair"", ""sector"": ""right""}",3,1,taskblind-relation-v3::42897671::3::5cDsPkRObSS4VZ7N::first_seen_turn,taskblind-relation-v3::45261275::3::HBbchsXURUdEBFzH::first_seen_turn,True,422841,1.362650395512852,466731,1.5124639504579416,exploratory post-hoc analysis,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,True,3,3,True,True,False,True,1,1,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_distance_different_first_seen,26bf1018a5c805354edcbd92,both_wrong_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42898408::3::rSdZ9HebToSjWm4Q,taskblind-relation-v3::41126998::3::Za5wtSWYI5IMMAex,taskblind-v3::42898408::3,taskblind-v3::41126998::3,arkit:42898408,arkit:41126998,sink,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""sink"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42898408::3::rSdZ9HebToSjWm4Q::first_seen_turn,taskblind-relation-v3::41126998::3::Za5wtSWYI5IMMAex::first_seen_turn,True,423956,0.7452314879205572,383219,0.9174606309150464,exploratory post-hoc analysis,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,1,1,True,True,False,True,1,1,True,False,False,False,True,2,2,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_distance_different_first_seen,0df949efed4f12c0e021530e,one_correct_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-v3::42445007::3,taskblind-v3::47332508::3,arkit:42445007,arkit:47332508,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::first_seen_turn,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::first_seen_turn,True,421770,1.5195286308519895,472308,1.5627565027037031,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_sector_distance_different_first_seen,0178515ea8f6650dee60e701,same_prediction_for_different_targets,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::41159488::3,taskblind-v3::42445086::3,arkit:41159488,arkit:42445086,table,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::first_seen_turn,True,381612,0.5790029470506757,421596,0.8744824884045409,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_threshold_answer_different_sector,0447af418fec0cf5f1a9e510,both_correct,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::47332305::3,taskblind-v3::42445086::3,arkit:47332305,arkit:42445086,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz::signed_sector,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::signed_sector,True,471680,0.9881409657570268,421596,0.8744824884045409,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_threshold_answer_different_sector,0058bc8be77b27ac3c7c0d5a,both_wrong_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D,taskblind-v3::45261725::3,taskblind-v3::47115143::3,arkit:45261725,arkit:47115143,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51::signed_sector,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D::signed_sector,True,468380,1.1419841175286163,469607,0.8921096701113616,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_threshold_answer_different_sector,003d3c88fa32714e2783f022,one_correct_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs,taskblind-v3::42898024::1,taskblind-v3::47115244::1,arkit:42898024,arkit:47115244,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC::signed_sector,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs::signed_sector,True,423275,3.188130758750074,470052,1.8821354058266413,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
without_trajectory,same_threshold_answer_different_sector,0175cb927e661dddb74d642f,same_prediction_for_different_targets,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj,taskblind-v3::42445086::2,taskblind-v3::41126611::2,arkit:42445086,arkit:41126611,table,2,"{""currently_visible"": false, ""endpoint_turn"": 2, ""entity_label"": ""table"", ""within_target"": true, ""within_threshold"": 5.0}",right,left,taskblind-relation-v3::42445086::2::6PsLKaeqlTwWn2Ky::signed_sector,taskblind-relation-v3::41126611::2::RGRa3Sh0RQQILbcj::signed_sector,True,421596,1.4052148985289017,382950,1.6290229348236915,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_different_threshold_answer,0a28ea8f113abf494cc95a78,both_correct,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH,taskblind-v3::47115126::1,taskblind-v3::42445677::1,arkit:47115126,arkit:42445677,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 3.0}",True,False,taskblind-relation-v3::47115126::1::Hj2TRs5dyf2xVK3f::within_distance,taskblind-relation-v3::42445677::1::1wP7LE4A24ACdnAH::within_distance,True,469635,1.0360571443683078,422163,3.079373374214928,exploratory post-hoc analysis,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,yes,True,True,True,False,True,no,False,True,True,False,True,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,yes,True,True,True,False,True,no,False,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_different_threshold_answer,1260f4e7dec059a86299b8f5,both_wrong_distinct_predictions,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6,taskblind-v3::47204921::1,taskblind-v3::42898024::1,arkit:47204921,arkit:42898024,tv monitor,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""tv monitor"", ""sector"": ""right"", ""within_threshold"": 2.0}",True,False,taskblind-relation-v3::47204921::1::3kchcW0Ugl8emQUB::within_distance,taskblind-relation-v3::42898024::1::AIAek88BoCos0Gw6::within_distance,True,478018,0.4014785963270863,423275,4.059078137421748,exploratory post-hoc analysis,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,yes,True,True,False,False,False,True,no,False,True,False,False,True,no,False,True,True,False,False,False,,,,,,False,,,,,,,True,no,False,True,False,False,True,yes,True,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_different_threshold_answer,00ca8d7242e1cd14e2042899,same_prediction_for_different_targets,same_sector_different_threshold_answer,entity_label+endpoint_turn+within_threshold+sector+currently_visible,within_distance,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz,taskblind-v3::44796750::3,taskblind-v3::47332309::3,arkit:44796750,arkit:47332309,cabinet,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""cabinet"", ""sector"": ""left"", ""within_threshold"": 2.0}",False,True,taskblind-relation-v3::44796750::3::VOdxjOTRwFqsm1LN::within_distance,taskblind-relation-v3::47332309::3::Y6RpPkgWBAeajCzz::within_distance,True,466234,2.417093827719442,471680,1.7016399292016802,exploratory post-hoc analysis,True,yes,True,True,False,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,True,no,False,True,True,False,True,no,False,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_distance_different_first_seen,02c23092fdf43ce19ed2221a,both_correct,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97,taskblind-v3::42897671::2,taskblind-v3::43828252::2,arkit:42897671,arkit:43828252,toilet,2,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 2, ""entity_label"": ""toilet"", ""sector"": ""right""}",1,2,taskblind-relation-v3::42897671::2::LPhQop7UELZJ2C9o::first_seen_turn,taskblind-relation-v3::43828252::2::Q1rd6e0SJVVZlk97::first_seen_turn,True,422841,1.4520640351817629,437427,1.6045264275074906,exploratory post-hoc analysis,True,4,4,True,False,True,True,4,4,True,False,True,False,True,1,1,True,True,False,True,2,2,True,True,False,True,True,1,1,True,True,False,True,2,2,True,True,False,True,True,2,2,True,False,False,True,2,2,True,True,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,2,2,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_distance_different_first_seen,66afdef734c43c77621d5cb1,both_wrong_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi,taskblind-v3::47115628::3,taskblind-v3::42445086::3,arkit:47115628,arkit:42445086,washer,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""washer"", ""sector"": ""right""}",2,3,taskblind-relation-v3::47115628::3::FbRoCF7gQX4BXcmy::first_seen_turn,taskblind-relation-v3::42445086::3::VnO62TWxOuFVClTi::first_seen_turn,True,470945,1.5122630414984906,421596,1.329048735063274,exploratory post-hoc analysis,True,3,3,True,False,False,True,6,,False,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,1,1,True,False,False,False,True,3,3,True,False,False,True,3,3,True,True,False,False,False,,,,,,False,,,,,,,True,3,3,True,False,False,True,1,1,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_distance_different_first_seen,0df949efed4f12c0e021530e,one_correct_distinct_predictions,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt,taskblind-v3::42445007::3,taskblind-v3::47332508::3,arkit:42445007,arkit:47332508,tv monitor,3,"{""currently_visible"": false, ""distance_bin"": ""1_to_2"", ""endpoint_turn"": 3, ""entity_label"": ""tv monitor"", ""sector"": ""behind""}",1,2,taskblind-relation-v3::42445007::3::TMalAh0yZOieySqc::first_seen_turn,taskblind-relation-v3::47332508::3::lLqnB38IaocXF3zt::first_seen_turn,True,421770,1.5195286308519895,472308,1.5627565027037031,exploratory post-hoc analysis,True,5,,False,False,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,True,False,True,3,3,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_sector_distance_different_first_seen,0178515ea8f6650dee60e701,same_prediction_for_different_targets,same_sector_distance_different_first_seen,entity_label+endpoint_turn+sector+distance_bin+currently_visible,first_seen_turn,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::41159488::3,taskblind-v3::42445086::3,arkit:41159488,arkit:42445086,table,3,"{""currently_visible"": false, ""distance_bin"": ""0.5_to_1"", ""endpoint_turn"": 3, ""entity_label"": ""table"", ""sector"": ""right""}",2,1,taskblind-relation-v3::41159488::3::V2Th7uB22YYK4y1N::first_seen_turn,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::first_seen_turn,True,381612,0.5790029470506757,421596,0.8744824884045409,exploratory post-hoc analysis,True,2,2,True,True,False,True,1,1,True,True,False,True,True,1,1,True,False,False,True,1,1,True,True,False,False,True,1,1,True,False,False,True,1,1,True,True,False,False,True,2,2,True,True,False,True,2,2,True,False,False,False,False,,,,,,False,,,,,,,True,1,1,True,False,False,True,1,1,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_threshold_answer_different_sector,0447af418fec0cf5f1a9e510,both_correct,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky,taskblind-v3::47332305::3,taskblind-v3::42445086::3,arkit:47332305,arkit:42445086,table,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""table"", ""within_target"": false, ""within_threshold"": 0.5}",left,right,taskblind-relation-v3::47332305::3::bialfpi6bgCbnyPz::signed_sector,taskblind-relation-v3::42445086::3::6PsLKaeqlTwWn2Ky::signed_sector,True,471680,0.9881409657570268,421596,0.8744824884045409,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,False,False,False,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,True,left,left,True,True,False,True,right,right,True,True,False,True,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_threshold_answer_different_sector,05785bcdedc18a71cafa5c07,both_wrong_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42899869::4::PWZQevntojsfXGXq,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa,taskblind-v3::42899869::4,taskblind-v3::40958733::4,arkit:42899869,arkit:40958733,bed,4,"{""currently_visible"": false, ""endpoint_turn"": 4, ""entity_label"": ""bed"", ""within_target"": false, ""within_threshold"": 1.0}",right,left,taskblind-relation-v3::42899869::4::PWZQevntojsfXGXq::signed_sector,taskblind-relation-v3::40958733::4::PuNRgDWrgGLzXWXa::signed_sector,True,435658,1.8096629440804957,379801,1.1815686452059886,exploratory post-hoc analysis,True,left,left,True,False,False,True,ahead,ahead,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,True,behind,behind,True,False,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,left,left,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_threshold_answer_different_sector,003d3c88fa32714e2783f022,one_correct_distinct_predictions,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs,taskblind-v3::42898024::1,taskblind-v3::47115244::1,arkit:42898024,arkit:47115244,stool,1,"{""currently_visible"": false, ""endpoint_turn"": 1, ""entity_label"": ""stool"", ""within_target"": false, ""within_threshold"": 1.0}",right,ahead,taskblind-relation-v3::42898024::1::GPqG5nCfraIkNfCC::signed_sector,taskblind-relation-v3::47115244::1::9m2mjoEOdPcDWDxs::signed_sector,True,423275,3.188130758750074,470052,1.8821354058266413,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,behind,behind,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,True,right,right,True,True,False,True,left,left,True,False,False,False,False,,,,,,False,,,,,,,True,right,right,True,True,False,True,behind,behind,True,False,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative
worldide,same_threshold_answer_different_sector,0058bc8be77b27ac3c7c0d5a,same_prediction_for_different_targets,same_threshold_answer_different_sector,entity_label+endpoint_turn+within_threshold+within_target+currently_visible,signed_sector,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D,taskblind-v3::45261725::3,taskblind-v3::47115143::3,arkit:45261725,arkit:47115143,stove,3,"{""currently_visible"": false, ""endpoint_turn"": 3, ""entity_label"": ""stove"", ""within_target"": false, ""within_threshold"": 0.5}",right,ahead,taskblind-relation-v3::45261725::3::PgSQqFKTJToIwY51::signed_sector,taskblind-relation-v3::47115143::3::QPtHnwqR4fAxJO2D::signed_sector,True,468380,1.1419841175286163,469607,0.8921096701113616,exploratory post-hoc analysis,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,left,left,True,False,False,True,ahead,ahead,True,True,False,False,True,ahead,ahead,True,False,False,True,ahead,ahead,True,True,False,False,True,behind,behind,True,False,False,True,right,right,True,False,False,False,False,,,,,,False,,,,,,,True,behind,behind,True,False,False,True,ahead,ahead,True,True,False,False,False,,,,,,False,,,,,,,lexicographically first pair ID per model/relation/outcome; illustrative


==> anc/supplementary/final_evidence/pairacc_failure_types.csv <==
model,relation_group,failure_type,pairs
joint,same_sector_different_threshold_answer,both_correct,25
joint,same_sector_different_threshold_answer,both_wrong_distinct_predictions,11
joint,same_sector_different_threshold_answer,same_prediction_for_different_targets,70
joint,same_sector_distance_different_first_seen,both_correct,47
joint,same_sector_distance_different_first_seen,both_wrong_distinct_predictions,10
joint,same_sector_distance_different_first_seen,one_correct_distinct_predictions,22
joint,same_sector_distance_different_first_seen,same_prediction_for_different_targets,58
joint,same_threshold_answer_different_sector,both_correct,16
joint,same_threshold_answer_different_sector,both_wrong_distinct_predictions,144
joint,same_threshold_answer_different_sector,one_correct_distinct_predictions,85
joint,same_threshold_answer_different_sector,same_prediction_for_different_targets,138
official_base,same_sector_different_threshold_answer,both_correct,17
official_base,same_sector_different_threshold_answer,both_wrong_distinct_predictions,13
official_base,same_sector_different_threshold_answer,same_prediction_for_different_targets,76
official_base,same_sector_distance_different_first_seen,both_correct,19
official_base,same_sector_distance_different_first_seen,both_wrong_distinct_predictions,27
official_base,same_sector_distance_different_first_seen,invalid_output,11
official_base,same_sector_distance_different_first_seen,one_correct_distinct_predictions,39
official_base,same_sector_distance_different_first_seen,same_prediction_for_different_targets,41
official_base,same_threshold_answer_different_sector,both_correct,13
official_base,same_threshold_answer_different_sector,both_wrong_distinct_predictions,154
official_base,same_threshold_answer_different_sector,one_correct_distinct_predictions,89
official_base,same_threshold_answer_different_sector,same_prediction_for_different_targets,127
without_categorical,same_sector_different_threshold_answer,both_correct,21
without_categorical,same_sector_different_threshold_answer,both_wrong_distinct_predictions,12
without_categorical,same_sector_different_threshold_answer,same_prediction_for_different_targets,73
without_categorical,same_sector_distance_different_first_seen,both_correct,50
without_categorical,same_sector_distance_different_first_seen,both_wrong_distinct_predictions,15
without_categorical,same_sector_distance_different_first_seen,one_correct_distinct_predictions,25
without_categorical,same_sector_distance_different_first_seen,same_prediction_for_different_targets,47
without_categorical,same_threshold_answer_different_sector,both_correct,21
without_categorical,same_threshold_answer_different_sector,both_wrong_distinct_predictions,149
without_categorical,same_threshold_answer_different_sector,one_correct_distinct_predictions,90
without_categorical,same_threshold_answer_different_sector,same_prediction_for_different_targets,123
without_trajectory,same_sector_different_threshold_answer,both_correct,18
without_trajectory,same_sector_different_threshold_answer,both_wrong_distinct_predictions,4
without_trajectory,same_sector_different_threshold_answer,same_prediction_for_different_targets,84
without_trajectory,same_sector_distance_different_first_seen,both_correct,34
without_trajectory,same_sector_distance_different_first_seen,both_wrong_distinct_predictions,22
without_trajectory,same_sector_distance_different_first_seen,one_correct_distinct_predictions,26
without_trajectory,same_sector_distance_different_first_seen,same_prediction_for_different_targets,55
without_trajectory,same_threshold_answer_different_sector,both_correct,18
without_trajectory,same_threshold_answer_different_sector,both_wrong_distinct_predictions,144
without_trajectory,same_threshold_answer_different_sector,one_correct_distinct_predictions,72
without_trajectory,same_threshold_answer_different_sector,same_prediction_for_different_targets,149
worldide,same_sector_different_threshold_answer,both_correct,22
worldide,same_sector_different_threshold_answer,both_wrong_distinct_predictions,13
worldide,same_sector_different_threshold_answer,same_prediction_for_different_targets,71
worldide,same_sector_distance_different_first_seen,both_correct,52
worldide,same_sector_distance_different_first_seen,both_wrong_distinct_predictions,12
worldide,same_sector_distance_different_first_seen,one_correct_distinct_predictions,17
worldide,same_sector_distance_different_first_seen,same_prediction_for_different_targets,56
worldide,same_threshold_answer_different_sector,both_correct,12
worldide,same_threshold_answer_different_sector,both_wrong_distinct_predictions,158
worldide,same_threshold_answer_different_sector,one_correct_distinct_predictions,68
worldide,same_threshold_answer_different_sector,same_prediction_for_different_targets,145


==> anc/supplementary/final_evidence/pairacc_paired_statistics.csv <==
relation_group,pairs,captures,clusters,cluster_unit,resamples,resampling_pool_clusters,seed,analysis_status,units,metric,model_a,model_b,difference_a_minus_b,ci95_low,ci95_high
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,6.230031948881789,1.279561941801838,11.433320854947677
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,5.910543130990416,1.2911953623923647,10.9375
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,-0.3194888178913722,-4.339250493096648,3.5773953217347843
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,2.5559105431309916,-1.9139381157994741,6.825954309031145
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,-0.9584664536741201,-4.647166964561543,2.39415829700104
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,7.827476038338663,4.995818263594365,10.766721044045674
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,5.750798722044731,3.135191562634527,8.39941455986639
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,-2.0766773162939316,-4.02198871177782,-0.08395778219392057
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,2.5559105431309916,-0.656827942408657,5.597672888414787
pooled,626,130,119,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,-1.9169329073482402,-3.912389127995841,0.0
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,7.547169811320757,-6.383954714034746,23.031468531468512
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,4.716981132075475,-5.319148936170212,16.04960800216274
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,-2.830188679245282,-14.954439252336448,9.600384615384609
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,3.7735849056603783,-11.321241003695778,17.4423218899963
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,0.9433962264150964,-8.989044943820224,11.2906732117812
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,4.716981132075475,-2.9999999999999862,12.380952380952387
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,2.3584905660377444,-3.243243243243242,8.145039131532444
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,-2.35849056603773,-8.695652173913032,3.809624697336568
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,-2.35849056603773,-11.827956989247312,6.667410714285715
same_sector_different_threshold_answer,106,101,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,0.0,-4.0983606557377,4.326923076923073
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,20.437956204379567,4.907653695997254,37.85731622746186
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,24.08759124087591,9.008142758142762,41.026119402985074
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,3.649635036496342,-6.50406504065041,15.44132592061215
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,13.138686131386855,0.0,27.90697674418604
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,1.459854014598534,-8.333333333333332,11.111111111111107
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,22.992700729927,14.675767918088738,32.000395256916995
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,23.72262773722627,15.476190476190482,32.510288065843625
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,0.729927007299267,-2.973977695167285,4.580152671755727
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,14.233576642335755,6.354515050167237,22.440944881889756
same_sector_distance_different_first_seen,137,100,91,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,1.8248175182481674,-2.4096385542168623,6.007067137809187
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,0.7832898172323759,-3.4116960982632625,5.426356589147286
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,-0.2610966057441262,-3.8759689922480614,3.1915547075121538
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,-1.044386422976502,-4.709278747345051,1.995676274944566
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,-1.5665796344647518,-5.056179775280898,1.3123359580052494
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,-2.3498694516971286,-6.493506493506494,1.3304508499630439
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,3.2637075718015716,0.0,6.728454390508286
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,0.2610966057441253,-2.7737322701019185,3.488372093023255
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,-3.0026109660574463,-4.87484314269198,-1.0795494793511375
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,-0.2610966057441253,-3.8108045155591763,3.112537301794873
same_threshold_answer_different_sector,383,128,117,visit,10000,119.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,-3.7859007832898186,-6.491757551840424,-1.1395921237693363
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,6.230031948881789,1.39366090613876,11.478260869565217
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,5.910543130990416,1.4826165154070368,10.760748428159141
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,-0.3194888178913722,-4.308871560807572,3.551947241408004
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,2.5559105431309916,-1.8803552769070013,7.05521472392638
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,-0.9584664536741201,-4.6471600688468175,2.5601025641025648
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,7.827476038338663,4.894501001507423,10.804132363947392
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,5.750798722044731,3.0178635687554,8.484349258649097
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,-2.0766773162939316,-4.01344508468658,-0.15394395736146715
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,2.5559105431309916,-0.5756697395494914,5.596129752696371
pooled,626,130,130,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,-1.9169329073482402,-3.9262925392670223,0.0
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,7.547169811320757,-6.140350877192981,22.727272727272727
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,4.716981132075475,-4.918844343450739,16.666666666666664
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,-2.830188679245282,-15.841886017870083,9.804359243697474
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,3.7735849056603783,-10.416666666666668,17.187920026881713
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,0.9433962264150964,-8.823529411764703,11.249999999999996
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,4.716981132075475,-2.6315789473684177,12.162162162162161
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,2.3584905660377444,-3.111111111111107,8.252538523202993
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,-2.35849056603773,-8.755760368663601,3.7384427007846472
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,-2.35849056603773,-11.111111111111114,6.2807514310071735
same_sector_different_threshold_answer,106,101,101,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,0.0,-4.147465437788014,4.167151162790688
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,20.437956204379567,4.615384615384617,37.1900826446281
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,24.08759124087591,8.965517241379313,40.15748031496062
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,3.649635036496342,-6.060606060606062,14.912608012568729
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,13.138686131386855,-0.7874015748031482,27.91901038093931
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,1.459854014598534,-8.490566037735846,10.937785127737222
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,22.992700729927,14.675415073519979,31.64089377866972
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,23.72262773722627,15.314994710012506,32.28721362391164
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,0.729927007299267,-2.7450980392156836,4.195870922970163
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,14.233576642335755,6.106740846163798,22.4
same_sector_distance_different_first_seen,137,100,100,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,1.8248175182481674,-2.4591607019164177,5.80234542424001
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,joint,official_base,0.7832898172323759,-3.398092631810556,5.309734513274336
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,official_base,-0.2610966057441262,-3.8371610403984495,3.194207970327372
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,joint,-1.044386422976502,-4.761904761904762,2.0619147829376714
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_trajectory,-1.5665796344647518,-4.975227596457546,1.470665634674922
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,pair_accuracy,worldide,without_categorical,-2.3498694516971286,-6.516426936907486,1.4019347894571024
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,joint,official_base,3.2637075718015716,0.0,6.675934793751854
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,official_base,0.2610966057441253,-2.820512820512821,3.3666507585483725
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,joint,-3.0026109660574463,-4.926811808207305,-1.131519514119395
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_trajectory,-0.2610966057441253,-3.7449693450773593,3.1806615776081415
same_threshold_answer_different_sector,383,128,128,capture,10000,130.0,20261012,exploratory post-hoc analysis,percentage points,single_history_accuracy,worldide,without_categorical,-3.7859007832898186,-6.507324893168258,-1.1079949272613765
first_seen_minus_signed_sector,520,130,119,visit,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,joint,official_base,19.65466638714719,3.3804584902296195,37.95692411546457
first_seen_minus_signed_sector,520,130,119,visit,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,official_base,24.348687846620034,8.726092355761589,41.90907904256826
first_seen_minus_signed_sector,520,130,119,visit,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,joint,4.694021459472843,-5.502920391802343,16.825048484229864
first_seen_minus_signed_sector,520,130,119,visit,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,without_trajectory,14.705265765851607,1.057223999426399,29.770394954271058
first_seen_minus_signed_sector,520,130,119,visit,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,without_categorical,3.8097234662956616,-6.521535332367957,14.182737603178868
first_seen_minus_signed_sector,520,130,130,capture,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,joint,official_base,19.65466638714719,2.8037253854616617,37.310956657819965
first_seen_minus_signed_sector,520,130,130,capture,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,official_base,24.348687846620034,8.89468464999734,40.99659632112932
first_seen_minus_signed_sector,520,130,130,capture,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,joint,4.694021459472843,-4.902174451853925,16.418208557357197
first_seen_minus_signed_sector,520,130,130,capture,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,without_trajectory,14.705265765851607,0.4759932889142691,29.792568542568542
first_seen_minus_signed_sector,520,130,130,capture,10000,,20261012,exploratory post-hoc analysis,percentage points,interaction_pair_accuracy,worldide,without_categorical,3.8097234662956616,-6.648053542125738,13.886096613492375

